MOJAVE: Monitoring of Jets in Active Galactic Nuclei with VLBA Experiments. XI. Spectral distributions

We have obtained milliarcsecond-scale spectral index distributions for a sample of 190 extragalactic radio jets through the MOJAVE project. The sources were observed in 2006 at 8.1, 8.4, 12.1, and 15.4 GHz, and we study the four-frequency spectrum in individual jet features. We performed detailed simulations to study the effects of image alignment and (u,v)-plane coverage on the spectral index maps to verify our results. The core spectral indices are on average flat, while the jet spectrum is in general steep with a mean index of -1.04. A simple power-law fit is often inadequate for the core regions, as expected if the cores are partially self-absorbed. The overall jet spectrum steepens at a rate of about -0.001 to -0.004 per deprojected parsec when moving further out from the core with flat spectrum radio quasars having significantly steeper spectra than the BL Lac objects. The spectrum in both types of objects flattens at the locations of the jet components indicating particle acceleration or density enhancements along the jet. The mean spectral index at the component locations of -0.81 corresponds to a power-law index of ~2.6 for the electron energy distribution. We find a significant trend that jet components with linear polarization parallel to the jet (magnetic field perpendicular to the jet) have flatter spectra, as expected for transverse shocks. Compared to quasars, BL Lacs have more jet components with perpendicular magnetic field alignment, which may explain their generally flatter spectra. The overall steepening of the spectra with distance can be explained with radiative losses if the jets are collimating or with the evolution of the high-energy cutoff in the electron spectrum if the jets are conical. This interpretation is supported by a significant correlation with the age of the component and the spectral index, with older components having steeper spectra. (abridged)

==> anc/table1.tex <==
\documentclass[12pt,preprint]{aastex}
\begin{document}
\begin{deluxetable}{lccccrrrc} 
\tablecolumns{9} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{sptable}Sources and their spectral index properties}  
\tablehead{\colhead{IAU name} &\colhead{Other name} & \colhead{z} & \colhead {Opt. Cl.} & \colhead{$\beta_{app}$} &  
\colhead{Epoch} & \colhead{core $\alpha$ } & \colhead{jet $\alpha$} & \colhead{alignment flag} \\  
\colhead{} & \colhead{} & \colhead{} & \colhead{} & \colhead{(c)} & \colhead{} & \colhead{} & \colhead{} & \colhead{}\\ 
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &  
\colhead{(5)} & \colhead{(6)} & \colhead{(7)} & \colhead{(8)} & \colhead{(9)}} 
\startdata 
0003$-$066 & NRAO 005 & 0.3467 & B & 8.4 & 2006 JUL 07 & $-0.04$ & $-1.01$ &  \\ 
0003+380 & S4 0003+38 & 0.229 & Q & 4.6 & 2006 MAR 09 & $-0.03$ & $-0.80$ &  \\ 
0003+380 & S4 0003+38 & 0.229 & Q & 4.6 & 2006 DEC 01 & $-0.24$ & $-1.20$ &  \\ 
0007+106 & III Zw 2 & 0.0893 & G & 1.2 & 2006 JUN 15 & $-0.47$ & \nodata & Y \\ 
0010+405 & 4C +40.01 & 0.256 & Q & 6.9 & 2006 APR 05 & $0.25$ & \nodata & Y \\ 
0010+405 & 4C +40.01 & 0.256 & Q & 6.9 & 2006 DEC 01 & $0.16$ & \nodata & Y \\ 
0016+731 & S5 0016+73 & 1.781 & Q & 8.2 & 2006 AUG 09 & $0.55$ & \nodata & Y \\ 
0048$-$097 & PKS 0048-09 & 0.635 & B & \nodata & 2006 SEP 06 & $0.20$ & \nodata & Y \\ 
0055+300 & NGC 315 & 0.0165 & G & 0.1 & 2006 FEB 12 & $0.57$ & $-1.07$ &  \\ 
0059+581 & TXS 0059+581 & 0.644 & Q & 8.9 & 2006 MAY 24 & $-0.01$ & $-0.38$ & Y \\ 
0106+013 & 4C +01.02 & 2.099 & Q & 24.4 & 2006 JUL 07 & $-0.05$ & $-0.89$ & Y \\ 
0109+224 & S2 0109+22 & 0.265 & B & 0.2 & 2006 MAY 24 & $0.33$ & $-0.94$ &  \\ 
0111+021 & UGC 00773 & 0.047 & B & 0.4 & 2006 MAR 09 & $0.20$ & $-0.88$ &  \\ 
0111+021 & UGC 00773 & 0.047 & B & 0.4 & 2006 NOV 10 & $-0.02$ & $-0.81$ &  \\ 
0119+115 & PKS 0119+11 & 0.57 & Q & 18.6 & 2006 JUN 15 & $0.09$ & $-1.29$ &  \\ 
0133+476 & DA 55 & 0.859 & Q & 15.4 & 2006 AUG 09 & $0.66$ & $-0.64$ &  \\ 
0149+218 & PKS 0149+21 & 1.32 & Q & \nodata & 2006 FEB 12 & $0.50$ & $-0.76$ &  \\ 
0202+149 & 4C +15.05 & 0.405 & Q & 15.9 & 2006 SEP 06 & $-0.30$ & $-0.87$ &  \\ 
0202+319 & B2 0202+31 & 1.466 & Q & 10.1 & 2006 AUG 09 & $0.46$ & $-1.37$ & Y \\ 
0212+735 & S5 0212+73 & 2.367 & Q & 6.6 & 2006 JUL 07 & $0.08$ & $-1.62$ &  \\ 
0215+015 & OD 026 & 1.715 & Q & 26.1 & 2006 APR 28 & $0.37$ & $-0.76$ &  \\ 
0215+015 & OD 026 & 1.715 & Q & 26.1 & 2006 DEC 01 & $0.44$ & $-1.60$ &  \\ 
0219+428 & 3C 66A & \nodata & B & \nodata & 2006 APR 05 & $-0.02$ & $-0.91$ &  \\ 
0219+428 & 3C 66A & \nodata & B & \nodata & 2006 NOV 10 & $0.17$ & $-0.40$ &  \\ 
0224+671 & 4C +67.05 & 0.523 & Q & 13.7 & 2006 OCT 06 & $-0.29$ & $-1.50$ &  \\ 
0234+285 & 4C +28.07 & 1.206 & Q & 22.0 & 2006 SEP 06 & $-0.13$ & $-0.80$ &  \\ 
0235+164 & AO 0235+164 & 0.94 & Q & \nodata & 2006 JUN 15 & $0.05$ & \nodata & Y \\ 
0238$-$084 & NGC 1052 & 0.005037 & G &  & 2006 MAR 09 &  & \nodata &  \\ 
0238$-$084 & NGC 1052 & 0.005037 & G &  & 2006 DEC 01 &  & \nodata &  \\ 
0241+622 & 7C 0241+6215 & 0.045 & Q & 1.3 & 2006 APR 05 & $1.08$ & $-1.34$ & Y \\ 
0300+470 & 4C +47.08 & \nodata & B & \nodata & 2006 NOV 10 & $0.40$ & $-1.13$ &  \\ 
0305+039 & 3C 78 & 0.029 & G & 0.1 & 2006 FEB 12 & $0.15$ & $-0.88$ &  \\ 
0309+411 & NRAO 128 & 0.136 & G & 0.2 & 2006 APR 28 & $0.52$ & $-0.56$ &  \\ 
0316+413 & 3C 84 & 0.0176 & G & 0.3 & 2006 SEP 06 & $0.48$ & $-1.73$ &  \\ 
0333+321 & NRAO 140 & 1.259 & Q & 13.0 & 2006 JUL 07 & $-0.03$ & $-1.43$ &  \\ 
0336$-$019 & CTA 26 & 0.852 & Q & 24.4 & 2006 AUG 09 & $0.33$ & $-0.92$ &  \\ 
0403$-$132 & PKS 0403$-$13 & 0.571 & Q & 20.8 & 2006 MAY 24 & $0.44$ & $-0.94$ &  \\ 
0414$-$189 & PKS 0414$-$189 & 1.536 & Q & \nodata & 2006 APR 05 & $0.02$ & \nodata & Y \\ 
0415+379 & 3C 111 & 0.0491 & G & 8.1 & 2006 MAY 24 & $0.93$ & $-1.13$ &  \\ 
0420$-$014 & PKS 0420$-$01 & 0.9161 & Q & 5.8 & 2006 OCT 06 & $0.58$ & $-1.17$ &  \\ 
0422+004 & PKS 0422+00 & 0.268 & B & 0.4 & 2006 JUN 15 & $-0.08$ & \nodata & Y \\ 
0429+415 & 3C 119 & 1.022 & Q & \nodata & 2006 MAR 09 & $0.05$ & \nodata &  \\ 
0430+052 & 3C 120 & 0.033 & G & 6.5 & 2006 MAY 24 & $0.92$ & $-0.85$ &  \\ 
0430+289 & BZB J0433+2905 & \nodata & B & \nodata & 2006 APR 28 & $-0.23$ & \nodata & Y \\ 
0430+289 & BZB J0433+2905 & \nodata & B & \nodata & 2006 DEC 01 & $-0.01$ & \nodata & Y \\ 
0440$-$003 & NRAO 190 & 0.845 & Q & 0.6 & 2006 JUL 07 & $0.06$ & $-0.04$ & Y \\ 
0446+112 & PKS 0446+11 & 2.153 & Q & 6.7 & 2006 SEP 06 & $-0.18$ & $-1.18$ & Y \\ 
0454+844 & S5 0454+84 & \nodata & B & \nodata & 2006 MAR 09 & $0.31$ & $-1.00$ &  \\ 
0458$-$020 & S3 0458$-$02 & 2.286 & Q & 13.6 & 2006 NOV 10 & $-0.16$ & $-1.15$ &  \\ 
0528+134 & PKS 0528+134 & 2.07 & Q & 17.3 & 2006 OCT 06 & $0.50$ & $-1.25$ &  \\ 
0529+075 & OG 050 & 1.254 & Q & 18.0 & 2006 AUG 09 & $1.34$ & \nodata & Y \\ 
0529+483 & TXS 0529+483 & 1.16 & Q & 19.8 & 2006 MAY 24 & $-0.04$ & $-0.86$ & Y \\ 
0552+398 & DA 193 & 2.363 & Q & 1.6 & 2006 JUL 07 & $-0.46$ & \nodata & Y \\ 
0605$-$085 & OC $-$010 & 0.87 & Q & 19.2 & 2006 NOV 10 & $0.17$ & $-0.91$ &  \\ 
0607$-$157 & PKS 0607$-$15 & 0.3226 & Q & 1.2 & 2006 SEP 06 & $0.88$ & $-1.46$ &  \\ 
0642+449 & OH 471 & 3.396 & Q & 8.5 & 2006 OCT 06 & $-0.09$ & \nodata & Y \\ 
0648$-$165 & PKS 0648$-$16 & \nodata & U & \nodata & 2006 DEC 01 & $-0.06$ & \nodata &  \\ 
0707+476 & S4 0707+47 & 1.292 & Q & \nodata & 2006 APR 05 & $-0.28$ & $-1.34$ &  \\ 
0710+439 & B3 0710+439 & 0.518 & G & \nodata & 2006 AUG 09 & $-0.54$ & $-1.66$ &  \\ 
0716+714 & S5 0716+71 & \nodata & B & \nodata & 2006 MAY 24 & $0.35$ & $-0.85$ &  \\ 
0716+714 & S5 0716+71 & \nodata & B & \nodata & 2006 DEC 01 & $0.27$ & \nodata &  \\ 
0723$-$008 & PKS 0723$-$008 & 0.127 & B & 1.0 & 2006 JUL 07 & $-0.11$ & $-1.31$ & Y \\ 
0727$-$115 & PKS 0727$-$11 & 1.591 & Q & \nodata & 2006 OCT 06 & $0.23$ & $-2.23$ &  \\ 
0730+504 & TXS 0730+504 & 0.72 & Q & 14.1 & 2006 MAY 24 & $0.43$ & $-1.15$ &  \\ 
0735+178 & OI 158 & 0.45 & B & 5.0 & 2006 APR 28 & $0.05$ & $-0.46$ &  \\ 
0736+017 & OI 061 & 0.1894 & Q & 13.8 & 2006 JUN 15 & $0.75$ & $-1.43$ &  \\ 
0738+313 & OI 363 & 0.631 & Q & 10.7 & 2006 SEP 06 & $0.02$ & $-0.96$ &  \\ 
0742+103 & PKS B0742+103 & 2.624 & Q & 2.8 & 2006 NOV 10 & $-0.45$ & $-1.37$ &  \\ 
0748+126 & OI 280 & 0.889 & Q & 14.6 & 2006 AUG 09 & $0.37$ & $-1.21$ &  \\ 
0754+100 & PKS 0754+100 & 0.266 & B & 14.4 & 2006 APR 28 & $0.32$ & $-0.88$ &  \\ 
0804+499 & BZQ J0808+4950 & 1.436 & Q & 1.2 & 2006 OCT 06 & $-0.56$ & $-1.19$ &  \\ 
0805$-$077 & PKS 0805$-$07 & 1.837 & Q & 41.8 & 2006 MAY 24 & $0.28$ & $-1.12$ &  \\ 
0808+019 & OJ 014 & 1.148 & B & 13.7 & 2006 AUG 09 & $0.07$ & \nodata & Y \\ 
0814+425 & OJ 425 & \nodata & B & \nodata & 2006 NOV 10 & $0.02$ & $-0.97$ &  \\ 
0823+033 & PKS 0823+033 & 0.505 & B & 12.9 & 2006 JUN 15 & $0.40$ & $-1.64$ &  \\ 
0827+243 & OJ 248 & 0.942 & Q & 19.8 & 2006 MAY 24 & $-0.05$ & $-0.82$ &  \\ 
0829+046 & OJ 049 & 0.174 & B & 10.1 & 2006 JUL 07 & $0.30$ & $-0.63$ &  \\ 
0834$-$201 & PKS 0834$-$20 & 2.752 & Q & 6.9 & 2006 MAR 09 & $-0.21$ & $-1.33$ &  \\ 
0834$-$201 & PKS 0834$-$20 & 2.752 & Q & 6.9 & 2006 DEC 01 & $0.17$ & $-2.10$ &  \\ 
0836+710 & 4C +71.07 & 2.218 & Q & 21.1 & 2006 SEP 06 & $0.96$ & $-1.37$ &  \\ 
0847$-$120 & BZQ J0850$-$1213 & 0.566 & Q & 7.6 & 2006 FEB 12 & $0.50$ & \nodata & Y \\ 
0847$-$120 & BZQ J0850$-$1213 & 0.566 & Q & 7.6 & 2006 DEC 01 & $0.30$ & \nodata & Y \\ 
0851+202 & OJ 287 & 0.306 & B & 15.1 & 2006 APR 28 & $0.57$ & $-0.88$ &  \\ 
0859$-$140 & PKS B0859$-$140 & 1.339 & Q & 6.1 & 2006 FEB 12 & $0.19$ & $-1.48$ &  \\ 
0906+015 & 4C +01.24 & 1.026 & Q & 22.1 & 2006 OCT 06 & $0.32$ & $-1.28$ &  \\ 
0917+624 & OK 630 & 1.453 & Q & 12.1 & 2006 AUG 09 & $0.04$ & $-1.54$ &  \\ 
0923+392 & 4C +39.25 & 0.695 & Q & 2.8 & 2006 JUL 07 & $0.09$ & $-0.36$ &  \\ 
0945+408 & 4C +40.24 & 1.249 & Q & 20.2 & 2006 JUN 15 & $0.18$ & $-1.40$ &  \\ 
0953+254 & OK 290 & 0.708 & Q & \nodata & 2006 MAR 09 & $0.58$ & $-0.50$ &  \\ 
0954+658 & S4 0954+65 & 0.367 & B & 12.7 & 2006 APR 05 & $0.41$ & $-0.62$ &  \\ 
0955+476 & OK 492 & 1.882 & Q & 6.1 & 2006 NOV 10 & $-0.27$ & \nodata & Y \\ 
1015+359 & B2 1015+35B & 1.228 & Q & \nodata & 2006 MAR 09 & $-0.12$ & $-1.25$ &  \\ 
1036+054 & PKS 1036+054 & 0.473 & Q & 5.7 & 2006 MAY 24 & $-0.07$ & \nodata &  \\ 
1038+064 & 4C +06.41 & 1.265 & Q & 10.7 & 2006 OCT 06 & $-0.07$ & $-1.42$ &  \\ 
1045$-$188 & PKS 1045$-$18 & 0.595 & Q & 10.5 & 2006 SEP 06 & $0.22$ & $-1.36$ &  \\ 
1055+018 & 4C +01.28 & 0.888 & Q & 8.1 & 2006 NOV 10 & $0.39$ & $-0.85$ &  \\ 
1101+384 & Mrk 421 & 0.0308 & B & 0.3 & 2006 APR 05 & $0.05$ & $-1.11$ &  \\ 
1124$-$186 & PKS 1124$-$186 & 1.048 & Q & \nodata & 2006 NOV 10 & $-0.03$ & \nodata & Y \\ 
1127$-$145 & PKS 1127$-$14 & 1.184 & Q & 14.9 & 2006 AUG 09 & $0.15$ & $-1.12$ &  \\ 
1128$-$047 & PKS 1128$-$047 & 0.266 & G & 1.2 & 2006 FEB 12 & $0.04$ & $-0.78$ &  \\ 
1128$-$047 & PKS 1128$-$047 & 0.266 & G & 1.2 & 2006 DEC 01 & $0.04$ & $-1.09$ &  \\ 
1148$-$001 & 4C $-$00.47 & 1.98 & Q & \nodata & 2006 JUL 07 & $0.24$ & $-1.03$ &  \\ 
1150+812 & S5 1150+81 & 1.25 & Q & 10.1 & 2006 JUN 15 & $-0.02$ & $-0.83$ &  \\ 
1156+295 & 4C +29.45 & 0.725 & Q & 24.6 & 2006 SEP 06 & $0.63$ & $-1.56$ &  \\ 
1213$-$172 & PKS 1213$-$17 & \nodata & U & \nodata & 2006 OCT 06 & $0.04$ & $-1.08$ &  \\ 
1219+044 & 4C +04.42 & 0.966 & Q & 0.8 & 2006 MAY 24 & $0.98$ & \nodata &  \\ 
1219+285 & W Comae & 0.103 & B & 9.1 & 2006 FEB 12 & $0.24$ & $-0.49$ &  \\ 
1219+285 & W Comae & 0.103 & B & 9.1 & 2006 NOV 10 & $0.54$ & $-0.37$ &  \\ 
1222+216 & 4C +21.35 & 0.434 & Q & 26.6 & 2006 APR 28 & $-0.07$ & $-0.87$ &  \\ 
1226+023 & 3C 273 & 0.1583 & Q & 14.9 & 2006 MAR 09 & $1.52$ & $-0.86$ &  \\ 
1226+023 & 3C 273 & 0.1583 & Q & 14.9 & 2006 JUN 15 & $1.60$ & $-1.05$ &  \\ 
1228+126 & M87 & 0.00436 & G & 0.0 & 2006 JUN 15 & $0.24$ & $-1.15$ &  \\ 
1243$-$072 & PKS 1243$-$072 & 1.286 & Q & \nodata & 2006 APR 05 & $-0.08$ & $-0.84$ &  \\ 
1253$-$055 & 3C 279 & 0.536 & Q & 20.6 & 2006 APR 05 & $0.39$ & $-0.84$ &  \\ 
1253$-$055 & 3C 279 & 0.536 & Q & 20.6 & 2006 SEP 06 & $0.62$ & $-0.80$ &  \\ 
1302$-$102 & PG 1302$-$102 & 0.278 & Q & 9.5 & 2006 MAR 09 & $1.48$ & $-1.23$ &  \\ 
1308+326 & OP 313 & 0.997 & Q & 27.5 & 2006 JUL 07 & $-0.04$ & $-0.75$ &  \\ 
1324+224 & B2 1324+22 & 1.403 & Q & \nodata & 2006 DEC 01 & $0.05$ & \nodata & Y \\ 
1331+170 & OP 151 & 2.081 & Q & \nodata & 2006 APR 05 & $-0.52$ & \nodata & Y \\ 
1331+170 & OP 151 & 2.081 & Q & \nodata & 2006 DEC 01 & $-0.21$ & $-1.65$ & Y \\ 
1334$-$127 & PKS 1335$-$127 & 0.539 & Q & 16.3 & 2006 OCT 06 & $0.42$ & $-1.32$ &  \\ 
1345+125 & 4C +12.50 & 0.121 & G & 0.6 & 2006 NOV 10 & $0.06$ & $-0.99$ &  \\ 
1404+286 & OQ 208 & 0.077 & G &  & 2006 APR 28 &  & \nodata &  \\ 
1406$-$076 & PKS B1406$-$076 & 1.494 & Q & 28.5 & 2006 APR 05 & $0.01$ & $-0.98$ &  \\ 
1413+135 & PKS B1413+135 & 0.247 & B & 1.8 & 2006 AUG 09 & $0.23$ & $-1.20$ &  \\ 
1417+385 & B3 1417+385 & 1.831 & Q & 15.4 & 2006 MAY 24 & $0.17$ & \nodata & Y \\ 
1418+546 & OQ 530 & 0.153 & B & 4.5 & 2006 FEB 12 & $0.12$ & $-0.52$ &  \\ 
1418+546 & OQ 530 & 0.153 & B & 4.5 & 2006 NOV 10 & $0.16$ & $-0.50$ &  \\ 
1458+718 & 3C 309.1 & 0.904 & Q & 6.6 & 2006 SEP 06 & $0.06$ & $-0.80$ &  \\ 
1502+106 & OR 103 & 1.8385 & Q & 17.6 & 2006 JUL 07 & $-0.07$ & $-0.88$ &  \\ 
1504$-$166 & PKS 1504$-$167 & 0.876 & Q & 3.9 & 2006 DEC 01 & $-0.33$ & $-0.96$ &  \\ 
1508$-$055 & PKS 1508$-$05 & 1.191 & Q & \nodata & 2006 MAR 09 & $0.08$ & $-0.75$ &  \\ 
1509+054 & PMN J1511+0518 & 0.084 & G & 0.2 & 2006 APR 05 & $0.74$ & \nodata &  \\ 
1509+054 & PMN J1511+0518 & 0.084 & G & 0.2 & 2006 DEC 01 & $0.34$ & \nodata &  \\ 
1510$-$089 & PKS 1510$-$08 & 0.36 & Q & 28.0 & 2006 APR 28 & $0.93$ & $-1.29$ &  \\ 
1514+004 & CGCG 021$-$063 & 0.052 & G & 0.5 & 2006 APR 05 & $0.17$ & $-1.12$ &  \\ 
1514$-$241 & AP Librae & 0.049 & B & 6.4 & 2006 APR 28 & $0.40$ & $-0.06$ &  \\ 
1532+016 & PKS 1532+01 & 1.435 & Q & \nodata & 2006 MAR 09 & $0.44$ & $-0.97$ &  \\ 
1538+149 & 4C +14.60 & 0.606 & B & 8.7 & 2006 JUN 15 & $-0.02$ & $-0.80$ &  \\ 
1546+027 & PKS 1546+027 & 0.414 & Q & 12.1 & 2006 AUG 09 & $-0.05$ & $-0.86$ & Y \\ 
1548+056 & 4C +05.64 & 1.417 & Q & 11.6 & 2006 OCT 06 & $-0.12$ & $-0.60$ & Y \\ 
1606+106 & 4C +10.45 & 1.232 & Q & 19.1 & 2006 JUL 07 & $-0.06$ & $-1.07$ &  \\ 
1607+268 & CTD 93 & 0.473 & G & \nodata & 2006 APR 28 & $-0.28$ & $-2.40$ &  \\ 
1611+343 & DA 406 & 1.4 & Q & 29.2 & 2006 JUN 15 & $0.08$ & $-0.67$ &  \\ 
1633+382 & 4C +38.41 & 1.813 & Q & 29.3 & 2006 SEP 06 & $0.14$ & $-0.90$ &  \\ 
1637+574 & OS 562 & 0.751 & Q & 13.6 & 2006 MAY 24 & $0.32$ & $-1.12$ &  \\ 
1637+826 & NGC 6251 & 0.024 & G & 0.1 & 2006 MAR 09 & $0.65$ & $-0.90$ &  \\ 
1638+398 & NRAO 512 & 1.666 & Q & 15.8 & 2006 AUG 09 & $0.33$ & \nodata & Y \\ 
1641+399 & 3C 345 & 0.593 & Q & 19.3 & 2006 JUN 15 & $0.78$ & $-1.23$ &  \\ 
1642+690 & 4C +69.21 & 0.751 & Q & 14.5 & 2006 MAR 09 & $0.94$ & $-0.73$ &  \\ 
1652+398 & Mrk 501 & 0.0337 & B & 0.9 & 2006 FEB 12 & $-0.19$ & $-0.83$ &  \\ 
1655+077 & PKS 1655+077 & 0.621 & Q & 14.8 & 2006 NOV 10 & $0.83$ & $-0.79$ &  \\ 
1725+044 & PKS 1725+044 & 0.293 & Q & \nodata & 2006 MAR 09 & $0.44$ & $-0.85$ &  \\ 
1726+455 & S4 1726+45 & 0.717 & Q & 2.3 & 2006 SEP 06 & $0.65$ & \nodata & Y \\ 
1730$-$130 & NRAO 530 & 0.902 & Q & 27.4 & 2006 JUL 07 & $-0.10$ & $-1.14$ &  \\ 
1739+522 & 4C +51.37 & 1.379 & Q & \nodata & 2006 AUG 09 & $-0.19$ & \nodata & Y \\ 
1741$-$038 & PKS 1741$-$03 & 1.054 & Q & \nodata & 2006 DEC 01 & $-0.33$ & \nodata & Y \\ 
1749+096 & 4C +09.57 & 0.322 & B & 7.9 & 2006 JUN 15 & $0.38$ & $-0.44$ &  \\ 
1749+701 & S4 1749+70 & 0.77 & B & \nodata & 2006 APR 05 & $0.15$ & $-1.26$ &  \\ 
1751+288 & B2 1751+28 & 1.118 & Q & 3.9 & 2006 OCT 06 & $0.35$ & \nodata & Y \\ 
1758+388 & B3 1758+388B & 2.092 & Q & 2.2 & 2006 NOV 10 & $0.09$ & \nodata &  \\ 
1800+440 & S4 1800+44 & 0.663 & Q & 15.5 & 2006 APR 28 & $0.81$ & \nodata & Y \\ 
1803+784 & S5 1803+784 & 0.6797 & B & 10.8 & 2006 SEP 06 & $0.11$ & $-0.72$ &  \\ 
1807+698 & 3C 371 & 0.051 & B & 0.1 & 2006 FEB 12 & $0.34$ & $-1.19$ &  \\ 
1823+568 & 4C +56.27 & 0.664 & B & 26.2 & 2006 JUL 07 & $0.32$ & $-0.78$ &  \\ 
1828+487 & 3C 380 & 0.692 & Q & 13.1 & 2006 AUG 09 & $0.61$ & $-0.91$ &  \\ 
1845+797 & 3C 390.3 & 0.0555 & G & 2.4 & 2006 FEB 12 & $0.78$ & $-1.20$ &  \\ 
1849+670 & S4 1849+67 & 0.657 & Q & 23.1 & 2006 MAY 24 & $0.61$ & $-0.90$ &  \\ 
1901+319 & 3C 395 & 0.635 & Q & \nodata & 2006 FEB 12 & $-0.10$ & $-1.32$ &  \\ 
1908$-$201 & PKS B1908$-$201 & 1.119 & Q & 4.4 & 2006 MAR 09 & $-0.06$ & $-0.65$ &  \\ 
1928+738 & 4C +73.18 & 0.302 & Q & 8.2 & 2006 APR 28 & $0.51$ & $-1.27$ &  \\ 
1936$-$155 & PKS 1936$-$15 & 1.657 & Q & 5.4 & 2006 JUL 07 & $0.45$ & $-0.71$ &  \\ 
1957+405 & Cygnus A & 0.0561 & G & 0.3 & 2006 JUN 15 & $0.55$ & \nodata &  \\ 
1958$-$179 & PKS 1958$-$179 & 0.652 & Q & \nodata & 2006 OCT 06 & $-0.09$ & \nodata & Y \\ 
2005+403 & TXS 2005+403 & 1.736 & Q & 9.9 & 2006 SEP 06 & $0.64$ & $-1.40$ &  \\ 
2008$-$159 & PKS 2008$-$159 & 1.18 & Q & 4.9 & 2006 NOV 10 & $0.28$ & \nodata & Y \\ 
2021+317 & 4C +31.56 & 0.356 & U & 3.5 & 2006 AUG 09 & $0.56$ & $-1.56$ &  \\ 
2021+614 & OW 637 & 0.227 & G & 0.1 & 2006 DEC 01 & $-0.29$ & $-1.32$ &  \\ 
2022$-$077 & PKS 2023$-$07 & 1.388 & Q & 23.2 & 2006 APR 05 & $0.03$ & \nodata & Y \\ 
2037+511 & 3C 418 & 1.686 & Q & 3.8 & 2006 MAY 24 & $0.59$ & $-0.72$ &  \\ 
2043+749 & 4C +74.26 & 0.104 & Q & \nodata & 2006 APR 28 & $0.43$ & \nodata &  \\ 
2113+293 & B2 2113+29 & 1.514 & Q & \nodata & 2006 FEB 12 & $-0.07$ & $-1.09$ &  \\ 
2121+053 & PKS 2121+053 & 1.941 & Q & 11.6 & 2006 JUN 15 & $-0.11$ & $-1.04$ &  \\ 
2126$-$158 & PKS 2126$-$158 & 3.268 & Q & \nodata & 2006 APR 28 & $-0.18$ & \nodata &  \\ 
2128$-$123 & PKS 2128$-$12 & 0.501 & Q & 6.0 & 2006 OCT 06 & $0.20$ & $-0.62$ &  \\ 
2131$-$021 & 4C $-$02.81 & 1.284 & Q & 19.9 & 2006 AUG 09 & $0.17$ & $-0.84$ &  \\ 
2134+004 & PKS 2134+004 & 1.932 & Q & 5.1 & 2006 JUL 07 & $0.06$ & $-1.03$ &  \\ 
2136+141 & OX 161 & 2.427 & Q & 4.1 & 2006 SEP 06 & $-0.15$ & $-1.91$ & Y \\ 
2141+175 & OX 169 & 0.2107 & Q & 2.5 & 2006 MAR 09 & $-0.10$ & \nodata & Y \\ 
2145+067 & 4C +06.69 & 0.999 & Q & 2.8 & 2006 OCT 06 & $0.19$ & $-1.63$ & Y \\ 
2155$-$152 & PKS 2155$-$152 & 0.672 & Q & 18.1 & 2006 DEC 01 & $0.68$ & $-1.21$ &  \\ 
2200+420 & BL Lac & 0.0686 & B & 10.0 & 2006 APR 05 & $0.22$ & $-0.54$ &  \\ 
2200+420 & BL Lac & 0.0686 & B & 10.0 & 2006 NOV 10 & $0.23$ & $-0.56$ &  \\ 
2201+171 & PKS 2201+171 & 1.076 & Q & 17.7 & 2006 MAY 24 & $0.52$ & $-1.86$ &  \\ 
2201+315 & 4C +31.63 & 0.2947 & Q & 8.3 & 2006 OCT 06 & $0.32$ & $-1.22$ &  \\ 
2209+236 & PKS 2209+236 & 1.125 & Q & 2.3 & 2006 DEC 01 & $-0.18$ & \nodata &  \\ 
2216$-$038 & PKS 2216$-$03 & 0.901 & Q & 6.8 & 2006 AUG 09 & $-0.25$ & $-1.02$ & Y \\ 
2223$-$052 & 3C 446 & 1.404 & Q & 20.3 & 2006 OCT 06 & $0.34$ & $-1.16$ &  \\ 
2227$-$088 & PHL 5225 & 1.5595 & Q & 2.0 & 2006 JUL 07 & $-0.09$ & \nodata &  \\ 
2230+114 & CTA 102 & 1.037 & Q & 8.6 & 2006 FEB 12 & $0.80$ & $-1.09$ &  \\ 
2243$-$123 & PKS 2243$-$123 & 0.632 & Q & 5.2 & 2006 SEP 06 & $0.29$ & $-0.63$ &  \\ 
2251+158 & 3C 454.3 & 0.859 & Q & 13.8 & 2006 MAR 09 & $1.55$ & $-0.90$ &  \\ 
2251+158 & 3C 454.3 & 0.859 & Q & 13.8 & 2006 JUN 15 & $0.42$ & $-1.11$ &  \\ 
2254+074 & PKS 2254+074 & 0.19 & B & 0.6 & 2006 APR 28 & $0.26$ & $-0.29$ &  \\ 
2320$-$035 & PKS 2320$-$035 & 1.411 & Q & \nodata & 2006 APR 05 & $0.04$ & $-1.10$ &  \\ 
2331+073 & TXS 2331+073 & 0.401 & Q & 5.3 & 2006 JUN 15 & $-0.15$ & \nodata & Y \\ 
2345$-$167 & PKS 2345$-$16 & 0.576 & Q & 11.5 & 2006 NOV 10 & $0.12$ & $-1.07$ &  \\ 
2351+456 & 4C +45.51 & 1.986 & Q & 21.5 & 2006 MAY 24 & $-0.05$ & $-0.85$ &  \\ 
2356+196 & PKS 2356+196 & 1.066 & Q & \nodata & 2006 APR 05 & $-0.50$ & $-1.41$ &  \\ 
2356+196 & PKS 2356+196 & 1.066 & Q & \nodata & 2006 OCT 06 & $-0.18$ & $-1.32$ &  \\ 
\enddata 
\tablecomments{Columns are as follows: (1) IAU Name (B1950); (2) Other name; (3) redshift; (4) optical classification where Q = quasar, B = BL Lac object, G = active galaxy, and U = unidentified; (5) Apparent speed used in viewing angle calculation of Fig. \ref{fig:age}, taken from \cite{lister13}; (6) epoch of the spectral index observation; (7) Spectral index in the core component; (8) Median spectral index over the jet ridge line; (9) Y if 2D cross-correlation not possible for image alignment (see sect.~\ref{sect:align} for details);}

\end{deluxetable} 
\end{document}


==> anc/table2.tex <==
\documentclass[12pt,preprint]{aastex}
\begin{document}
\begin{deluxetable}{lccccccccc} 
\tablecolumns{10} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{comptable}Fitted Gaussian components at 15.4 GHz and their spectral index values}  
\tablehead{\colhead{Source} &\colhead{I.D.} & \colhead{Epoch} & \colhead {r} &  
\colhead{P.A.} & \colhead{$\alpha$} & \colhead{Age} & \colhead{Frac. pol} & \colhead{EVPA} & \colhead{jet flag}\\  
\colhead{} & \colhead{} & \colhead{} & \colhead{(mas)} &  
\colhead{(deg)} & \colhead{} & \colhead{(years)} & \colhead{(\%)} & \colhead{(deg.)} & \colhead{} \\ 
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &  
\colhead{(5)} & \colhead{(6)} & \colhead{(7)} & \colhead{(8)} & \colhead{(9)} & \colhead{(10)}} 
\startdata 
0003$-$066 & 0 & 2006 JUL 07 & 0.7 & $-168.6$ & $-0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0003$-$066 & 1 & 2006 JUL 07 & 0.7 & $-71.6$ & $-0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0003$-$066 & 4 & 2006 JUL 07 & 6.9 & $-81.1$ & $-0.94\pm0.1$ & \nodata & $8.6\pm1.1$ & $-79.0\pm5.2$ & Y \\ 
0003$-$066 & 5 & 2006 JUL 07 & 0.1 & $2.9$ & $-0.09\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0003$-$066 & 6 & 2006 JUL 07 & 1.3 & $-102.7$ & $-0.45\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0003+380 & 0 & 2006 MAR 09 & 0.0 & $-69.3$ & $-0.03\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0003+380 & 1 & 2006 MAR 09 & 3.9 & $121.9$ & $-0.54\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
0003+380 & 2 & 2006 MAR 09 & 1.2 & $110.5$ & $-0.51\pm0.1$ & 3.2 & \nodata & \nodata & \nodata \\ 
0003+380 & 5 & 2006 MAR 09 & 0.2 & $115.2$ & $-0.10\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0003+380 & 6 & 2006 MAR 09 & 2.3 & $119.5$ & $-1.08\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0003+380 & 0 & 2006 DEC 01 & 0.1 & $-51.9$ & $-0.24\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0003+380 & 2 & 2006 DEC 01 & 1.5 & $109.8$ & $-0.96\pm0.1$ & 3.9 & \nodata & \nodata & Y \\ 
0003+380 & 4 & 2006 DEC 01 & 0.7 & $114.3$ & $-0.53\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0003+380 & 5 & 2006 DEC 01 & 0.3 & $112.8$ & $-0.42\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0007+106 & 0 & 2006 JUN 15 & 0.0 & $98.4$ & $-0.47\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0007+106 & 1 & 2006 JUN 15 & 0.4 & $-66.6$ & $-0.60\pm0.1$ & 2.5 & \nodata & \nodata & \nodata \\ 
0010+405 & 0 & 2006 APR 05 & 0.0 & $149.0$ & $0.25\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0010+405 & 2 & 2006 APR 05 & 1.6 & $-30.3$ & $-0.38\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0010+405 & 3 & 2006 APR 05 & 0.9 & $-31.0$ & $-0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0010+405 & 4 & 2006 APR 05 & 0.4 & $-32.7$ & $0.16\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0010+405 & 0 & 2006 DEC 01 & 0.1 & $-40.6$ & $0.16\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0010+405 & 2 & 2006 DEC 01 & 1.8 & $-33.6$ & $-0.69\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0010+405 & 3 & 2006 DEC 01 & 1.0 & $-31.9$ & $-0.21\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0010+405 & 4 & 2006 DEC 01 & 0.5 & $-33.0$ & $-0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0016+731 & 0 & 2006 AUG 09 & 0.0 & $-52.2$ & $0.55\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0016+731 & 1 & 2006 AUG 09 & 1.6 & $143.5$ & $-0.43\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0016+731 & 2 & 2006 AUG 09 & 0.2 & $129.2$ & $0.55\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0048$-$097 & 0 & 2006 SEP 06 & 0.0 & $177.8$ & $0.20\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0048$-$097 & 1 & 2006 SEP 06 & 1.9 & $-2.3$ & $0.18\pm0.1$ & \nodata & $2.8\pm0.4$ & $2.1\pm5.0$ & Y \\ 
0048$-$097 & 2 & 2006 SEP 06 & 0.5 & $-8.1$ & $0.20\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0055+300 & 0 & 2006 FEB 12 & 0.3 & $132.0$ & $0.57\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0055+300 & 4 & 2006 FEB 12 & 5.9 & $-49.7$ & $-1.09\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0055+300 & 6 & 2006 FEB 12 & 4.2 & $-50.6$ & $-1.05\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0055+300 & 10 & 2006 FEB 12 & 2.5 & $-51.5$ & $-0.87\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0055+300 & 12 & 2006 FEB 12 & 1.5 & $-50.6$ & $-0.63\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0055+300 & 13 & 2006 FEB 12 & 0.9 & $-49.7$ & $-0.24\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0055+300 & 14 & 2006 FEB 12 & 0.4 & $-53.5$ & $0.08\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0055+300 & 15 & 2006 FEB 12 & 0.0 & $-43.5$ & $0.43\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0059+581 & 0 & 2006 MAY 24 & 0.0 & $-17.8$ & $-0.01\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0059+581 & 2 & 2006 MAY 24 & 1.9 & $-119.2$ & $-0.40\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0059+581 & 3 & 2006 MAY 24 & 0.9 & $-115.8$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0059+581 & 4 & 2006 MAY 24 & 0.6 & $-154.3$ & $-0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0059+581 & 5 & 2006 MAY 24 & 0.1 & $160.7$ & $-0.01\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0106+013 & 0 & 2006 JUL 07 & 0.0 & $21.7$ & $-0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0106+013 & 1 & 2006 JUL 07 & 3.4 & $-124.4$ & $-1.07\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0106+013 & 2 & 2006 JUL 07 & 2.0 & $-105.0$ & $-0.66\pm0.1$ & \nodata & $4.1\pm1.1$ & $-59.3\pm5.3$ & Y \\ 
0106+013 & 3 & 2006 JUL 07 & 1.1 & $-124.4$ & $-0.35\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0106+013 & 4 & 2006 JUL 07 & 0.4 & $-151.7$ & $-0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0109+224 & 0 & 2006 MAY 24 & 0.0 & $-97.0$ & $0.33\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0109+224 & 2 & 2006 MAY 24 & 1.7 & $86.6$ & $-0.58\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0109+224 & 4 & 2006 MAY 24 & 0.4 & $83.6$ & $0.10\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0111+021 & 0 & 2006 MAR 09 & 0.1 & $-50.2$ & $0.20\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0111+021 & 1 & 2006 MAR 09 & 13.0 & $130.7$ & $-0.59\pm0.4$ & \nodata & \nodata & \nodata & Y \\ 
0111+021 & 2 & 2006 MAR 09 & 6.4 & $132.6$ & $-1.06\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0111+021 & 3 & 2006 MAR 09 & 4.7 & $131.8$ & $-0.90\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0111+021 & 4 & 2006 MAR 09 & 2.7 & $128.8$ & $-0.77\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0111+021 & 5 & 2006 MAR 09 & 1.8 & $127.7$ & $-0.57\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0111+021 & 6 & 2006 MAR 09 & 1.2 & $128.1$ & $-0.34\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0111+021 & 7 & 2006 MAR 09 & 0.7 & $125.4$ & $-0.14\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0111+021 & 8 & 2006 MAR 09 & 0.1 & $134.8$ & $0.10\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0111+021 & 0 & 2006 NOV 10 & 0.1 & $-61.9$ & $-0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0111+021 & 2 & 2006 NOV 10 & 6.4 & $132.7$ & $-1.04\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
0111+021 & 3 & 2006 NOV 10 & 4.8 & $131.2$ & $-0.97\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0111+021 & 4 & 2006 NOV 10 & 2.9 & $129.6$ & $-0.71\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0111+021 & 5 & 2006 NOV 10 & 1.8 & $122.7$ & $-0.41\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0111+021 & 6 & 2006 NOV 10 & 1.2 & $130.4$ & $-0.12\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0111+021 & 7 & 2006 NOV 10 & 0.8 & $126.2$ & $-0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0111+021 & 8 & 2006 NOV 10 & 0.2 & $126.3$ & $-0.01\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0119+115 & 0 & 2006 JUN 15 & 0.2 & $-170.4$ & $0.09\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0119+115 & 1 & 2006 JUN 15 & 0.1 & $7.6$ & $-0.08\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0119+115 & 2 & 2006 JUN 15 & 1.3 & $10.6$ & $-0.74\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0119+115 & 3 & 2006 JUN 15 & 4.1 & $3.6$ & $-1.20\pm0.1$ & 7.6 & \nodata & \nodata & Y \\ 
0133+476 & 0 & 2006 AUG 09 & 0.0 & $142.7$ & $0.66\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0133+476 & 1 & 2006 AUG 09 & 2.9 & $-26.6$ & $-0.64\pm0.1$ & \nodata & $10.8\pm0.6$ & $-29.0\pm2.4$ & Y \\ 
0133+476 & 2 & 2006 AUG 09 & 2.7 & $-38.0$ & $-0.66\pm0.1$ & \nodata & $13.0\pm0.7$ & $-39.8\pm2.5$ & Y \\ 
0133+476 & 3 & 2006 AUG 09 & 1.4 & $-31.4$ & $0.09\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0133+476 & 5 & 2006 AUG 09 & 0.5 & $-62.5$ & $0.62\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0149+218 & 0 & 2006 FEB 12 & 0.0 & $-170.8$ & $0.50\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0149+218 & 1 & 2006 FEB 12 & 8.6 & $-11.8$ & $-0.62\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0149+218 & 2 & 2006 FEB 12 & 6.8 & $-17.4$ & $-0.77\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0149+218 & 4 & 2006 FEB 12 & 2.6 & $-16.6$ & $-0.57\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0149+218 & 7 & 2006 FEB 12 & 0.2 & $6.5$ & $0.43\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0202+149 & 0 & 2006 SEP 06 & 0.4 & $154.2$ & $-0.30\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0202+149 & 1 & 2006 SEP 06 & 5.0 & $-42.6$ & $-0.74\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0202+149 & 3 & 2006 SEP 06 & 4.9 & $-57.5$ & $-0.78\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0202+149 & 4 & 2006 SEP 06 & 4.8 & $-66.0$ & $-0.77\pm0.1$ & 8.2 & \nodata & \nodata & Y \\ 
0202+149 & 5 & 2006 SEP 06 & 3.2 & $-68.7$ & $-1.11\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0202+149 & 8 & 2006 SEP 06 & 1.4 & $-35.4$ & $-0.72\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0202+149 & 9 & 2006 SEP 06 & 0.1 & $-24.2$ & $-0.43\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0202+149 & 10 & 2006 SEP 06 & 0.7 & $-34.7$ & $-0.58\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0202+319 & 0 & 2006 AUG 09 & 0.0 & $141.0$ & $0.46\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0202+319 & 1 & 2006 AUG 09 & 7.7 & $-7.9$ & $-1.24\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
0202+319 & 2 & 2006 AUG 09 & 1.5 & $7.1$ & $0.15\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0202+319 & 3 & 2006 AUG 09 & 0.2 & $-25.6$ & $0.45\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0212+735 & 0 & 2006 JUL 07 & 1.2 & $-70.9$ & $0.08\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0212+735 & 1 & 2006 JUL 07 & 0.0 & $-127.4$ & $-0.39\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0212+735 & 2 & 2006 JUL 07 & 0.8 & $-76.8$ & $-0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0215+015 & 0 & 2006 APR 28 & 0.0 & $95.5$ & $0.37\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0215+015 & 2 & 2006 APR 28 & 2.4 & $105.7$ & $-0.68\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0215+015 & 0 & 2006 DEC 01 & 0.0 & $139.7$ & $0.44\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0215+015 & 2 & 2006 DEC 01 & 3.1 & $106.6$ & $-1.39\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0215+015 & 4 & 2006 DEC 01 & 0.2 & $125.6$ & $0.14\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0219+428 & 0 & 2006 APR 05 & 0.0 & $1.7$ & $-0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0219+428 & 1 & 2006 APR 05 & 13.0 & $162.1$ & $-0.95\pm0.4$ & \nodata & \nodata & \nodata & Y \\ 
0219+428 & 2 & 2006 APR 05 & 7.9 & $171.5$ & $-1.27\pm0.4$ & \nodata & \nodata & \nodata & Y \\ 
0219+428 & 3 & 2006 APR 05 & 3.5 & $-173.0$ & $-0.71\pm0.1$ & 3.9 & \nodata & \nodata & Y \\ 
0219+428 & 4 & 2006 APR 05 & 2.6 & $-175.3$ & $-0.71\pm0.1$ & \nodata & $10.5\pm2.5$ & $8.6\pm6.2$ & Y \\ 
0219+428 & 5 & 2006 APR 05 & 2.1 & $-176.4$ & $-0.65\pm0.1$ & 19.5 & $11.9\pm1.4$ & $10.1\pm2.9$ & Y \\ 
0219+428 & 9 & 2006 APR 05 & 1.4 & $-176.2$ & $-0.48\pm0.1$ & \nodata & $12.4\pm0.6$ & $10.9\pm2.2$ & \nodata \\ 
0219+428 & 11 & 2006 APR 05 & 0.8 & $-173.0$ & $-0.30\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0219+428 & 13 & 2006 APR 05 & 0.4 & $-171.3$ & $-0.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0219+428 & 0 & 2006 NOV 10 & 0.0 & $2.9$ & $0.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0219+428 & 1 & 2006 NOV 10 & 13.1 & $162.3$ & $-0.27\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0219+428 & 2 & 2006 NOV 10 & 8.4 & $172.2$ & $-0.38\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
0219+428 & 3 & 2006 NOV 10 & 4.0 & $-175.0$ & $-0.56\pm0.2$ & 4.5 & \nodata & \nodata & Y \\ 
0219+428 & 5 & 2006 NOV 10 & 2.3 & $-177.1$ & $-0.51\pm0.1$ & 20.1 & $11.9\pm1.4$ & $10.1\pm2.9$ & Y \\ 
0219+428 & 9 & 2006 NOV 10 & 1.6 & $-172.8$ & $-0.39\pm0.1$ & \nodata & $12.4\pm0.6$ & $10.9\pm2.2$ & Y \\ 
0219+428 & 11 & 2006 NOV 10 & 1.0 & $-173.7$ & $-0.22\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0219+428 & 13 & 2006 NOV 10 & 0.5 & $-172.7$ & $-0.03\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0224+671 & 0 & 2006 OCT 06 & 0.0 & $-165.6$ & $-0.29\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0224+671 & 1 & 2006 OCT 06 & 9.2 & $-6.4$ & $-1.73\pm0.2$ & 34.0 & \nodata & \nodata & Y \\ 
0224+671 & 3 & 2006 OCT 06 & 0.8 & $7.9$ & $-0.71\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0224+671 & 4 & 2006 OCT 06 & 0.5 & $10.4$ & $-0.56\pm0.1$ & 4.9 & \nodata & \nodata & \nodata \\ 
0224+671 & 5 & 2006 OCT 06 & 2.6 & $-0.8$ & $-1.28\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0224+671 & 8 & 2006 OCT 06 & 2.1 & $12.6$ & $-1.23\pm0.1$ & \nodata & $9.3\pm2.2$ & $-128.3\pm4.5$ & Y \\ 
0234+285 & 0 & 2006 SEP 06 & 0.4 & $163.7$ & $-0.13\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0234+285 & 1 & 2006 SEP 06 & 8.6 & $-8.8$ & $-1.41\pm0.3$ & 24.4 & \nodata & \nodata & Y \\ 
0234+285 & 3 & 2006 SEP 06 & 4.6 & $-9.6$ & $-0.44\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0234+285 & 6 & 2006 SEP 06 & 0.5 & $-17.1$ & $-0.33\pm0.1$ & 5.5 & \nodata & \nodata & \nodata \\ 
0234+285 & 8 & 2006 SEP 06 & 0.2 & $8.0$ & $-0.26\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0234+285 & 9 & 2006 SEP 06 & 0.1 & $-164.0$ & $-0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0235+164 & 0 & 2006 JUN 15 & 0.0 & $108.7$ & $0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0235+164 & 1 & 2006 JUN 15 & 0.5 & $-15.1$ & $-0.01\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0238$-$084 & 15 & 2006 MAR 09 & 3.7 & $65.9$ & $-1.62\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0238$-$084 & 17 & 2006 MAR 09 & 2.3 & $64.3$ & $-1.25\pm0.1$ & 3.0 & \nodata & \nodata & Y \\ 
0238$-$084 & 18 & 2006 MAR 09 & 1.6 & $58.0$ & $-0.96\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0238$-$084 & 19 & 2006 MAR 09 & 1.1 & $61.6$ & $-0.73\pm0.1$ & 2.4 & \nodata & \nodata & \nodata \\ 
0238$-$084 & 43 & 2006 MAR 09 & 2.5 & $-117.1$ & $1.80\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0238$-$084 & 44 & 2006 MAR 09 & 1.6 & $-111.4$ & $1.63\pm0.1$ & 2.3 & \nodata & \nodata & \nodata \\ 
0238$-$084 & 45 & 2006 MAR 09 & 1.1 & $-116.8$ & $0.87\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0238$-$084 & 15 & 2006 DEC 01 & 4.3 & $66.8$ & $-1.46\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
0238$-$084 & 16 & 2006 DEC 01 & 3.3 & $64.5$ & $-1.04\pm0.1$ & 2.8 & \nodata & \nodata & Y \\ 
0238$-$084 & 17 & 2006 DEC 01 & 2.7 & $66.4$ & $-1.07\pm0.1$ & 3.7 & \nodata & \nodata & Y \\ 
0238$-$084 & 18 & 2006 DEC 01 & 2.0 & $61.3$ & $-1.04\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0238$-$084 & 19 & 2006 DEC 01 & 1.4 & $64.3$ & $-1.03\pm0.1$ & 3.1 & \nodata & \nodata & \nodata \\ 
0238$-$084 & 20 & 2006 DEC 01 & 0.7 & $56.2$ & $-0.23\pm0.1$ & 1.5 & \nodata & \nodata & \nodata \\ 
0238$-$084 & 43 & 2006 DEC 01 & 3.6 & $-112.9$ & $0.38\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0238$-$084 & 44 & 2006 DEC 01 & 2.0 & $-116.0$ & $3.56\pm0.2$ & 3.0 & \nodata & \nodata & Y \\ 
0238$-$084 & 45 & 2006 DEC 01 & 1.4 & $-119.8$ & $0.92\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0238$-$084 & 46 & 2006 DEC 01 & 0.7 & $-105.3$ & $0.94\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0241+622 & 0 & 2006 APR 05 & 0.0 & $-85.4$ & $1.08\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0241+622 & 2 & 2006 APR 05 & 1.6 & $125.8$ & $-0.72\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0241+622 & 3 & 2006 APR 05 & 0.7 & $125.4$ & $0.39\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0300+470 & 0 & 2006 NOV 10 & 0.1 & $-42.3$ & $0.40\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0300+470 & 1 & 2006 NOV 10 & 2.1 & $143.1$ & $-1.13\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0300+470 & 2 & 2006 NOV 10 & 0.6 & $153.6$ & $-0.35\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0300+470 & 3 & 2006 NOV 10 & 0.1 & $133.4$ & $0.14\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0305+039 & 0 & 2006 FEB 12 & 0.1 & $-113.0$ & $0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0305+039 & 2 & 2006 FEB 12 & 7.1 & $53.2$ & $-1.36\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
0305+039 & 3 & 2006 FEB 12 & 4.0 & $51.7$ & $-0.85\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0305+039 & 4 & 2006 FEB 12 & 3.0 & $55.4$ & $-0.68\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0305+039 & 5 & 2006 FEB 12 & 2.0 & $53.9$ & $-0.81\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0305+039 & 6 & 2006 FEB 12 & 1.2 & $54.7$ & $-0.88\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0305+039 & 7 & 2006 FEB 12 & 0.6 & $54.1$ & $-0.57\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0305+039 & 8 & 2006 FEB 12 & 0.2 & $52.4$ & $-0.10\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0305+039 & 9 & 2006 FEB 12 & 0.4 & $-129.5$ & $0.44\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0309+411 & 0 & 2006 APR 28 & 0.0 & $130.8$ & $0.52\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0309+411 & 1 & 2006 APR 28 & 0.4 & $-55.6$ & $0.47\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0309+411 & 2 & 2006 APR 28 & 1.1 & $-56.5$ & $0.26\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0309+411 & 3 & 2006 APR 28 & 2.4 & $-57.6$ & $-0.60\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0316+413 & 0 & 2006 SEP 06 & 0.6 & $-12.1$ & $0.48\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0316+413 & 1 & 2006 SEP 06 & 14.1 & $178.2$ & $-1.19\pm0.1$ & 58.1 & \nodata & \nodata & Y \\ 
0316+413 & 2 & 2006 SEP 06 & 11.2 & $-175.9$ & $-1.33\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0316+413 & 3 & 2006 SEP 06 & 9.1 & $-6.0$ & $0.31\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0316+413 & 4 & 2006 SEP 06 & 2.0 & $177.5$ & $-1.24\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0316+413 & 5 & 2006 SEP 06 & 1.4 & $-142.1$ & $-0.45\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0316+413 & 6 & 2006 SEP 06 & 0.9 & $-130.2$ & $-0.19\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0316+413 & 8 & 2006 SEP 06 & 0.4 & $-148.0$ & $0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0316+413 & 9 & 2006 SEP 06 & 0.0 & $37.8$ & $0.37\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0333+321 & 0 & 2006 JUL 07 & 0.3 & $-62.3$ & $-0.03\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0333+321 & 1 & 2006 JUL 07 & 0.0 & $-41.5$ & $-0.28\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0333+321 & 2 & 2006 JUL 07 & 0.2 & $123.8$ & $-0.45\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0333+321 & 6 & 2006 JUL 07 & 4.3 & $125.0$ & $-1.16\pm0.1$ & 22.0 & \nodata & \nodata & Y \\ 
0333+321 & 7 & 2006 JUL 07 & 6.3 & $129.7$ & $-1.18\pm0.1$ & \nodata & $7.0\pm1.6$ & $21.4\pm3.4$ & Y \\ 
0333+321 & 8 & 2006 JUL 07 & 8.9 & $129.6$ & $-1.75\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0333+321 & 10 & 2006 JUL 07 & 1.0 & $128.7$ & $-1.04\pm0.1$ & \nodata & $4.2\pm0.3$ & $-118.4\pm2.5$ & Y \\ 
0333+321 & 11 & 2006 JUL 07 & 2.0 & $126.6$ & $-1.37\pm0.1$ & 12.7 & $6.6\pm1.3$ & $-130.6\pm4.0$ & Y \\ 
0336$-$019 & 0 & 2006 AUG 09 & 0.0 & $-72.3$ & $0.33\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0336$-$019 & 3 & 2006 AUG 09 & 0.4 & $77.1$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0336$-$019 & 5 & 2006 AUG 09 & 1.9 & $72.2$ & $-0.78\pm0.1$ & 3.6 & $10.3\pm0.4$ & $-82.6\pm2.1$ & Y \\ 
0336$-$019 & 6 & 2006 AUG 09 & 1.5 & $56.9$ & $-0.61\pm0.1$ & \nodata & $6.8\pm0.4$ & $-82.7\pm2.8$ & Y \\ 
0336$-$019 & 7 & 2006 AUG 09 & 3.3 & $52.0$ & $-1.01\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0336$-$019 & 14 & 2006 AUG 09 & 2.2 & $53.2$ & $-0.78\pm0.1$ & \nodata & $9.4\pm0.4$ & $-87.3\pm2.2$ & Y \\ 
0403$-$132 & 0 & 2006 MAY 24 & 0.0 & $10.8$ & $0.44\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0403$-$132 & 1 & 2006 MAY 24 & 12.5 & $159.8$ & $-1.10\pm0.5$ & 20.4 & \nodata & \nodata & Y \\ 
0403$-$132 & 2 & 2006 MAY 24 & 6.4 & $173.3$ & $-0.66\pm0.4$ & \nodata & \nodata & \nodata & Y \\ 
0403$-$132 & 3 & 2006 MAY 24 & 2.8 & $174.0$ & $-0.88\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0403$-$132 & 4 & 2006 MAY 24 & 2.5 & $-171.0$ & $-0.84\pm0.1$ & 5.3 & $3.5\pm0.6$ & $44.3\pm7.5$ & Y \\ 
0403$-$132 & 5 & 2006 MAY 24 & 0.3 & $-169.0$ & $0.31\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0414$-$189 & 0 & 2006 APR 05 & 0.0 & $-127.8$ & $0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0415+379 & 0 & 2006 MAY 24 & 0.5 & $-115.8$ & $0.93\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0415+379 & 12 & 2006 MAY 24 & 0.2 & $70.8$ & $0.41\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0415+379 & 13 & 2006 MAY 24 & 0.6 & $65.3$ & $0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0415+379 & 26 & 2006 MAY 24 & 2.3 & $67.7$ & $-0.96\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0415+379 & 27 & 2006 MAY 24 & 0.1 & $-103.5$ & $0.66\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0415+379 & 28 & 2006 MAY 24 & 7.0 & $60.3$ & $-1.10\pm0.1$ & 7.9 & \nodata & \nodata & Y \\ 
0420$-$014 & 0 & 2006 OCT 06 & 0.0 & $0.6$ & $0.58\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0420$-$014 & 1 & 2006 OCT 06 & 4.4 & $173.0$ & $-0.93\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0420$-$014 & 2 & 2006 OCT 06 & 1.5 & $-167.2$ & $-0.20\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0420$-$014 & 3 & 2006 OCT 06 & 0.6 & $-171.9$ & $0.30\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0422+004 & 0 & 2006 JUN 15 & 0.0 & $-31.8$ & $-0.08\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0422+004 & 1 & 2006 JUN 15 & 3.5 & $-2.5$ & $0.06\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
0422+004 & 2 & 2006 JUN 15 & 0.7 & $4.4$ & $-0.03\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0429+415 & 0 & 2006 MAR 09 & 40.7 & $48.3$ & $0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0429+415 & 2 & 2006 MAR 09 & 20.5 & $59.4$ & $-0.98\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0429+415 & 3 & 2006 MAR 09 & 20.0 & $56.8$ & $-0.95\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0429+415 & 5 & 2006 MAR 09 & 1.0 & $9.1$ & $-0.94\pm0.1$ & \nodata & $20.3\pm0.3$ & $-59.4\pm2.0$ & Y \\ 
0429+415 & 6 & 2006 MAR 09 & 0.1 & $-155.5$ & $-0.84\pm0.1$ & \nodata & $21.1\pm0.2$ & $-64.2\pm2.0$ & Y \\ 
0429+415 & 7 & 2006 MAR 09 & 1.1 & $160.0$ & $-0.96\pm0.1$ & \nodata & $18.9\pm0.3$ & $-70.3\pm2.0$ & Y \\ 
0430+052 & 0 & 2006 MAY 24 & 0.0 & $54.0$ & $0.92\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0430+052 & 9 & 2006 MAY 24 & 4.5 & $-117.5$ & $-1.11\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0430+052 & 11 & 2006 MAY 24 & 9.5 & $-117.4$ & $-0.61\pm0.1$ & \nodata & $7.5\pm0.5$ & $-17.6\pm2.4$ & Y \\ 
0430+052 & 12 & 2006 MAY 24 & 8.8 & $-118.6$ & $-0.72\pm0.1$ & 3.8 & $9.5\pm0.8$ & $-21.7\pm2.6$ & Y \\ 
0430+052 & 13 & 2006 MAY 24 & 6.0 & $-114.6$ & $-0.76\pm0.1$ & \nodata & $9.0\pm1.4$ & $-1.5\pm4.4$ & Y \\ 
0430+052 & 14 & 2006 MAY 24 & 2.6 & $-112.7$ & $-0.66\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0430+052 & 15 & 2006 MAY 24 & 0.7 & $-119.1$ & $0.26\pm0.1$ & 0.3 & \nodata & \nodata & \nodata \\ 
0430+052 & 20 & 2006 MAY 24 & 1.5 & $-117.7$ & $-0.46\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0430+052 & 29 & 2006 MAY 24 & 13.1 & $-114.6$ & $-1.15\pm0.1$ & 6.5 & \nodata & \nodata & Y \\ 
0430+052 & 30 & 2006 MAY 24 & 12.3 & $-113.5$ & $-1.30\pm0.1$ & 5.0 & \nodata & \nodata & Y \\ 
0430+289 & 0 & 2006 APR 28 & 0.0 & $127.9$ & $-0.23\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0430+289 & 1 & 2006 APR 28 & 0.7 & $47.3$ & $-0.38\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0430+289 & 0 & 2006 DEC 01 & 0.0 & $55.2$ & $-0.01\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0430+289 & 1 & 2006 DEC 01 & 0.8 & $42.3$ & $-0.60\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0440$-$003 & 0 & 2006 JUL 07 & 0.1 & $39.9$ & $0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0440$-$003 & 1 & 2006 JUL 07 & 1.3 & $-126.8$ & $-0.51\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0440$-$003 & 2 & 2006 JUL 07 & 0.6 & $-142.1$ & $-0.31\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0446+112 & 0 & 2006 SEP 06 & 0.0 & $-48.5$ & $-0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0446+112 & 2 & 2006 SEP 06 & 0.9 & $96.8$ & $-0.48\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0446+112 & 3 & 2006 SEP 06 & 0.5 & $129.4$ & $-0.27\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0454+844 & 0 & 2006 MAR 09 & 0.3 & $-1.5$ & $0.31\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0454+844 & 2 & 2006 MAR 09 & 1.9 & $172.1$ & $-1.10\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0454+844 & 4 & 2006 MAR 09 & 0.4 & $155.2$ & $-0.20\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0454+844 & 5 & 2006 MAR 09 & 0.0 & $-52.9$ & $0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0458$-$020 & 0 & 2006 NOV 10 & 0.0 & $-24.0$ & $-0.16\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0458$-$020 & 2 & 2006 NOV 10 & 5.3 & $-54.9$ & $-1.06\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0458$-$020 & 3 & 2006 NOV 10 & 2.8 & $-46.4$ & $-1.35\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0528+134 & 0 & 2006 OCT 06 & 0.4 & $-107.7$ & $0.50\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0528+134 & 2 & 2006 OCT 06 & 3.2 & $24.8$ & $-1.08\pm0.1$ & \nodata & $14.7\pm2.3$ & $-2.8\pm5.5$ & Y \\ 
0528+134 & 3 & 2006 OCT 06 & 1.8 & $36.4$ & $-1.21\pm0.1$ & \nodata & $4.8\pm0.6$ & $-51.7\pm3.4$ & Y \\ 
0528+134 & 6 & 2006 OCT 06 & 0.2 & $28.7$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0528+134 & 7 & 2006 OCT 06 & 0.1 & $137.5$ & $0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0529+075 & 0 & 2006 AUG 09 & 0.1 & $-59.2$ & $1.34\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0529+075 & 2 & 2006 AUG 09 & 0.7 & $-27.2$ & $1.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0529+483 & 0 & 2006 MAY 24 & 0.1 & $-175.2$ & $-0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0529+483 & 2 & 2006 MAY 24 & 2.9 & $21.3$ & $-0.98\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
0529+483 & 3 & 2006 MAY 24 & 1.8 & $40.6$ & $-0.46\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0529+483 & 4 & 2006 MAY 24 & 1.0 & $36.1$ & $-0.04\pm0.1$ & 3.9 & \nodata & \nodata & \nodata \\ 
0529+483 & 5 & 2006 MAY 24 & 0.2 & $6.2$ & $-0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0552+398 & 0 & 2006 JUL 07 & 0.1 & $173.7$ & $-0.46\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0552+398 & 1 & 2006 JUL 07 & 0.6 & $-74.1$ & $-0.69\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0552+398 & 2 & 2006 JUL 07 & 0.1 & $42.9$ & $-0.44\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0605$-$085 & 0 & 2006 NOV 10 & 0.1 & $-53.4$ & $0.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0605$-$085 & 2 & 2006 NOV 10 & 5.5 & $114.2$ & $-0.92\pm0.1$ & 20.9 & \nodata & \nodata & Y \\ 
0605$-$085 & 3 & 2006 NOV 10 & 4.6 & $123.3$ & $-0.82\pm0.1$ & 11.0 & \nodata & \nodata & Y \\ 
0605$-$085 & 4 & 2006 NOV 10 & 2.5 & $123.6$ & $-0.92\pm0.1$ & \nodata & $9.3\pm2.2$ & $19.5\pm9.0$ & Y \\ 
0605$-$085 & 6 & 2006 NOV 10 & 0.7 & $130.2$ & $-0.09\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0605$-$085 & 7 & 2006 NOV 10 & 0.2 & $130.2$ & $0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0607$-$157 & 0 & 2006 SEP 06 & 0.4 & $-55.8$ & $0.88\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0607$-$157 & 1 & 2006 SEP 06 & 18.8 & $50.5$ & $-1.00\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0607$-$157 & 4 & 2006 SEP 06 & 0.8 & $86.7$ & $-1.22\pm0.1$ & \nodata & $2.7\pm0.1$ & $50.8\pm2.1$ & Y \\ 
0607$-$157 & 5 & 2006 SEP 06 & 0.0 & $35.6$ & $0.28\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0642+449 & 0 & 2006 OCT 06 & 0.2 & $-103.4$ & $-0.09\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0642+449 & 1 & 2006 OCT 06 & 0.2 & $93.2$ & $-0.19\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0642+449 & 2 & 2006 OCT 06 & 0.0 & $-50.6$ & $-0.14\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0642+449 & 3 & 2006 OCT 06 & 0.5 & $88.6$ & $-0.27\pm0.1$ & 9.4 & \nodata & \nodata & \nodata \\ 
0648$-$165 & 0 & 2006 DEC 01 & 0.0 & $-27.7$ & $-0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0648$-$165 & 1 & 2006 DEC 01 & 1.8 & $-113.0$ & $-2.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0648$-$165 & 2 & 2006 DEC 01 & 1.1 & $-68.7$ & $-1.72\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0648$-$165 & 3 & 2006 DEC 01 & 0.4 & $-66.2$ & $-0.76\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0707+476 & 0 & 2006 APR 05 & 0.0 & $157.3$ & $-0.28\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0707+476 & 3 & 2006 APR 05 & 3.5 & $5.3$ & $-1.36\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0707+476 & 4 & 2006 APR 05 & 2.4 & $-10.4$ & $-1.12\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0707+476 & 5 & 2006 APR 05 & 1.8 & $-9.9$ & $-1.00\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0707+476 & 7 & 2006 APR 05 & 0.9 & $-16.1$ & $-0.56\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0707+476 & 8 & 2006 APR 05 & 0.2 & $-20.8$ & $-0.34\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0710+439 & 0 & 2006 AUG 09 & 0.0 & $-86.0$ & $-0.54\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0710+439 & 1 & 2006 AUG 09 & 24.4 & $-178.5$ & $-2.82\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0710+439 & 2 & 2006 AUG 09 & 11.6 & $-179.9$ & $-2.09\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0710+439 & 3 & 2006 AUG 09 & 10.4 & $-179.8$ & $-1.53\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0710+439 & 4 & 2006 AUG 09 & 9.7 & $179.4$ & $-1.42\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0710+439 & 5 & 2006 AUG 09 & 8.7 & $179.1$ & $-1.66\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0710+439 & 6 & 2006 AUG 09 & 0.6 & $-161.8$ & $-1.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0716+714 & 0 & 2006 MAY 24 & 0.0 & $-159.6$ & $0.35\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0716+714 & 3 & 2006 MAY 24 & 1.7 & $14.2$ & $-0.46\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0716+714 & 5 & 2006 MAY 24 & 0.9 & $25.7$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0716+714 & 6 & 2006 MAY 24 & 0.4 & $22.5$ & $0.20\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0716+714 & 0 & 2006 DEC 01 & 0.0 & $-20.5$ & $0.27\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0716+714 & 5 & 2006 DEC 01 & 1.1 & $21.6$ & $-0.64\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0716+714 & 6 & 2006 DEC 01 & 0.7 & $10.1$ & $-0.24\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0716+714 & 7 & 2006 DEC 01 & 0.4 & $3.1$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0723$-$008 & 0 & 2006 JUL 07 & 0.4 & $130.7$ & $-0.11\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0723$-$008 & 1 & 2006 JUL 07 & 3.7 & $-28.0$ & $-1.46\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
0723$-$008 & 5 & 2006 JUL 07 & 0.5 & $-48.7$ & $0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0723$-$008 & 6 & 2006 JUL 07 & 0.2 & $-119.5$ & $0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0723$-$008 & 7 & 2006 JUL 07 & 0.1 & $9.8$ & $-0.00\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0727$-$115 & 0 & 2006 OCT 06 & 0.0 & $-15.2$ & $0.23\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0727$-$115 & 1 & 2006 OCT 06 & 1.6 & $-45.9$ & $-1.41\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0727$-$115 & 3 & 2006 OCT 06 & 0.4 & $-91.5$ & $-0.35\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0727$-$115 & 4 & 2006 OCT 06 & 0.6 & $-77.8$ & $-0.65\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0730+504 & 0 & 2006 MAY 24 & 0.0 & $30.8$ & $0.43\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0730+504 & 2 & 2006 MAY 24 & 4.3 & $-148.1$ & $-1.01\pm0.2$ & 13.3 & \nodata & \nodata & Y \\ 
0730+504 & 4 & 2006 MAY 24 & 1.0 & $-145.7$ & $-0.66\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0730+504 & 5 & 2006 MAY 24 & 0.3 & $-152.2$ & $0.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0735+178 & 0 & 2006 APR 28 & 0.2 & $98.3$ & $0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0735+178 & 1 & 2006 APR 28 & 0.7 & $73.0$ & $-0.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0735+178 & 2 & 2006 APR 28 & 1.3 & $66.2$ & $-0.39\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0735+178 & 5 & 2006 APR 28 & 3.6 & $64.6$ & $-0.43\pm0.1$ & 38.6 & \nodata & \nodata & Y \\ 
0735+178 & 12 & 2006 APR 28 & 2.4 & $55.2$ & $-0.55\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0736+017 & 0 & 2006 JUN 15 & 0.0 & $113.1$ & $0.75\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0736+017 & 1 & 2006 JUN 15 & 12.3 & $-79.1$ & $-1.91\pm0.5$ & \nodata & \nodata & \nodata & Y \\ 
0736+017 & 5 & 2006 JUN 15 & 7.4 & $-73.4$ & $-1.38\pm0.1$ & 7.9 & \nodata & \nodata & Y \\ 
0736+017 & 6 & 2006 JUN 15 & 2.4 & $-72.2$ & $-0.96\pm0.1$ & 3.9 & \nodata & \nodata & Y \\ 
0736+017 & 7 & 2006 JUN 15 & 1.2 & $-73.8$ & $-0.25\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0738+313 & 0 & 2006 SEP 06 & 0.3 & $-4.7$ & $0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0738+313 & 2 & 2006 SEP 06 & 5.4 & $149.6$ & $-1.18\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0738+313 & 3 & 2006 SEP 06 & 4.2 & $152.0$ & $-0.96\pm0.1$ & \nodata & $12.0\pm2.0$ & $67.5\pm4.0$ & Y \\ 
0738+313 & 4 & 2006 SEP 06 & 3.8 & $167.0$ & $-0.82\pm0.1$ & \nodata & $6.1\pm0.7$ & $58.3\pm2.9$ & Y \\ 
0738+313 & 6 & 2006 SEP 06 & 3.5 & $174.7$ & $-0.77\pm0.1$ & \nodata & $7.5\pm0.6$ & $55.0\pm2.5$ & Y \\ 
0738+313 & 7 & 2006 SEP 06 & 2.9 & $176.2$ & $-0.74\pm0.1$ & \nodata & $7.6\pm0.6$ & $58.1\pm2.5$ & Y \\ 
0738+313 & 8 & 2006 SEP 06 & 1.7 & $-174.3$ & $-0.68\pm0.1$ & \nodata & $6.1\pm0.5$ & $58.2\pm2.5$ & Y \\ 
0738+313 & 10 & 2006 SEP 06 & 0.7 & $173.5$ & $-0.35\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0738+313 & 11 & 2006 SEP 06 & 0.1 & $176.1$ & $-0.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0742+103 & 0 & 2006 NOV 10 & 0.2 & $159.0$ & $-0.45\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0742+103 & 1 & 2006 NOV 10 & 2.5 & $-6.3$ & $-1.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0742+103 & 2 & 2006 NOV 10 & 1.7 & $1.0$ & $-0.92\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0742+103 & 3 & 2006 NOV 10 & 1.0 & $-45.2$ & $-0.95\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0742+103 & 4 & 2006 NOV 10 & 0.5 & $-36.6$ & $-0.74\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0742+103 & 5 & 2006 NOV 10 & 0.9 & $152.7$ & $-0.19\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0748+126 & 0 & 2006 AUG 09 & 0.0 & $-97.7$ & $0.37\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0748+126 & 2 & 2006 AUG 09 & 4.6 & $118.7$ & $-1.20\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0748+126 & 3 & 2006 AUG 09 & 2.6 & $112.3$ & $-1.04\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0748+126 & 4 & 2006 AUG 09 & 0.8 & $77.2$ & $-0.22\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0748+126 & 6 & 2006 AUG 09 & 0.2 & $90.5$ & $0.23\pm0.1$ & 3.4 & \nodata & \nodata & \nodata \\ 
0754+100 & 0 & 2006 APR 28 & 0.0 & $-141.5$ & $0.32\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0754+100 & 2 & 2006 APR 28 & 5.0 & $13.8$ & $-0.68\pm0.1$ & \nodata & $17.7\pm5.2$ & $46.7\pm5.2$ & Y \\ 
0754+100 & 4 & 2006 APR 28 & 1.4 & $20.2$ & $-0.36\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0754+100 & 5 & 2006 APR 28 & 0.8 & $17.5$ & $-0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0754+100 & 6 & 2006 APR 28 & 1.1 & $34.9$ & $-0.21\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0804+499 & 0 & 2006 OCT 06 & 0.0 & $93.9$ & $-0.56\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0804+499 & 1 & 2006 OCT 06 & 1.5 & $134.0$ & $-1.07\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0804+499 & 2 & 2006 OCT 06 & 0.5 & $78.3$ & $-0.63\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0805$-$077 & 0 & 2006 MAY 24 & 0.0 & $164.1$ & $0.28\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0805$-$077 & 2 & 2006 MAY 24 & 3.2 & $-30.1$ & $-1.10\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0805$-$077 & 3 & 2006 MAY 24 & 1.9 & $-31.1$ & $-0.74\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0805$-$077 & 5 & 2006 MAY 24 & 0.1 & $-14.4$ & $0.25\pm0.1$ & 0.5 & \nodata & \nodata & \nodata \\ 
0808+019 & 0 & 2006 AUG 09 & 0.1 & $-22.2$ & $0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0808+019 & 1 & 2006 AUG 09 & 1.8 & $-169.3$ & $0.02\pm0.1$ & \nodata & $5.9\pm1.2$ & $-26.6\pm5.0$ & Y \\ 
0808+019 & 2 & 2006 AUG 09 & 0.9 & $-179.8$ & $0.09\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0808+019 & 5 & 2006 AUG 09 & 0.1 & $156.8$ & $0.08\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0814+425 & 0 & 2006 NOV 10 & 0.0 & $-95.6$ & $0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0814+425 & 1 & 2006 NOV 10 & 2.6 & $134.3$ & $-0.99\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0814+425 & 2 & 2006 NOV 10 & 1.6 & $89.3$ & $-0.74\pm0.1$ & \nodata & $4.7\pm1.0$ & $-79.8\pm4.0$ & Y \\ 
0814+425 & 3 & 2006 NOV 10 & 1.1 & $109.4$ & $-0.57\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0814+425 & 6 & 2006 NOV 10 & 0.1 & $74.0$ & $-0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0823+033 & 0 & 2006 JUN 15 & 0.0 & $-145.6$ & $0.40\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0823+033 & 6 & 2006 JUN 15 & 3.9 & $20.9$ & $-1.73\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0823+033 & 7 & 2006 JUN 15 & 1.8 & $29.2$ & $-1.10\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0823+033 & 8 & 2006 JUN 15 & 1.1 & $31.2$ & $-0.61\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0823+033 & 9 & 2006 JUN 15 & 0.5 & $35.9$ & $-0.06\pm0.1$ & 1.4 & \nodata & \nodata & \nodata \\ 
0827+243 & 0 & 2006 MAY 24 & 0.0 & $-38.6$ & $-0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0827+243 & 2 & 2006 MAY 24 & 2.7 & $130.9$ & $-0.97\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0827+243 & 3 & 2006 MAY 24 & 1.5 & $116.7$ & $-0.59\pm0.1$ & 3.5 & \nodata & \nodata & Y \\ 
0827+243 & 4 & 2006 MAY 24 & 0.8 & $101.8$ & $-0.32\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0829+046 & 0 & 2006 JUL 07 & 0.0 & $-53.3$ & $0.30\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0829+046 & 3 & 2006 JUL 07 & 5.4 & $68.5$ & $-0.66\pm0.5$ & \nodata & \nodata & \nodata & Y \\ 
0829+046 & 4 & 2006 JUL 07 & 0.6 & $62.1$ & $-0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0829+046 & 5 & 2006 JUL 07 & 3.5 & $66.7$ & $-0.77\pm0.1$ & 3.6 & \nodata & \nodata & Y \\ 
0829+046 & 6 & 2006 JUL 07 & 2.5 & $69.9$ & $-0.47\pm0.1$ & 2.9 & \nodata & \nodata & Y \\ 
0829+046 & 7 & 2006 JUL 07 & 1.4 & $63.3$ & $-0.55\pm0.1$ & \nodata & $11.2\pm1.8$ & $-139.9\pm5.1$ & Y \\ 
0834$-$201 & 0 & 2006 MAR 09 & 0.1 & $91.2$ & $-0.21\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0834$-$201 & 1 & 2006 MAR 09 & 3.1 & $-116.6$ & $-1.13\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0834$-$201 & 2 & 2006 MAR 09 & 0.7 & $-149.7$ & $-0.46\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0834$-$201 & 3 & 2006 MAR 09 & 0.0 & $-67.2$ & $-0.27\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0834$-$201 & 0 & 2006 DEC 01 & 0.2 & $84.7$ & $0.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0834$-$201 & 1 & 2006 DEC 01 & 2.8 & $-112.7$ & $-1.44\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0834$-$201 & 2 & 2006 DEC 01 & 0.6 & $-140.1$ & $-0.97\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0834$-$201 & 3 & 2006 DEC 01 & 0.1 & $-65.1$ & $-0.37\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0836+710 & 0 & 2006 SEP 06 & 0.0 & $-30.1$ & $0.96\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0836+710 & 1 & 2006 SEP 06 & 13.5 & $-149.7$ & $-1.35\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0836+710 & 2 & 2006 SEP 06 & 9.1 & $-142.0$ & $-1.56\pm0.2$ & 48.6 & \nodata & \nodata & Y \\ 
0836+710 & 3 & 2006 SEP 06 & 4.0 & $-145.6$ & $-1.45\pm0.1$ & 28.1 & \nodata & \nodata & Y \\ 
0836+710 & 4 & 2006 SEP 06 & 2.9 & $-144.6$ & $-1.20\pm0.1$ & \nodata & $8.0\pm1.8$ & $-58.9\pm3.9$ & Y \\ 
0836+710 & 5 & 2006 SEP 06 & 1.9 & $-145.0$ & $-1.19\pm0.1$ & 9.6 & \nodata & \nodata & Y \\ 
0836+710 & 6 & 2006 SEP 06 & 1.4 & $-139.0$ & $-0.84\pm0.1$ & 7.0 & \nodata & \nodata & Y \\ 
0836+710 & 7 & 2006 SEP 06 & 0.8 & $-138.9$ & $-0.02\pm0.1$ & 3.3 & \nodata & \nodata & \nodata \\ 
0847$-$120 & 0 & 2006 FEB 12 & 0.0 & $-84.1$ & $0.50\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0847$-$120 & 2 & 2006 FEB 12 & 1.3 & $38.5$ & $0.56\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0847$-$120 & 3 & 2006 FEB 12 & 0.3 & $85.9$ & $0.53\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0847$-$120 & 0 & 2006 DEC 01 & 0.0 & $163.6$ & $0.30\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0847$-$120 & 2 & 2006 DEC 01 & 1.1 & $46.3$ & $-0.05\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0847$-$120 & 3 & 2006 DEC 01 & 0.4 & $90.8$ & $0.19\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0851+202 & 0 & 2006 APR 28 & 0.0 & $-167.4$ & $0.57\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0851+202 & 2 & 2006 APR 28 & 3.5 & $-111.5$ & $-0.88\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0851+202 & 8 & 2006 APR 28 & 1.6 & $-117.6$ & $-0.31\pm0.1$ & \nodata & $5.5\pm1.0$ & $-25.7\pm3.2$ & Y \\ 
0851+202 & 9 & 2006 APR 28 & 1.1 & $-125.2$ & $0.52\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0851+202 & 10 & 2006 APR 28 & 0.5 & $-138.6$ & $0.63\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0859$-$140 & 0 & 2006 FEB 12 & 0.0 & $-41.9$ & $0.19\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0859$-$140 & 2 & 2006 FEB 12 & 3.9 & $157.5$ & $-0.96\pm0.1$ & 46.6 & $10.1\pm0.9$ & $42.0\pm3.0$ & Y \\ 
0859$-$140 & 3 & 2006 FEB 12 & 1.5 & $162.1$ & $-0.43\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0859$-$140 & 4 & 2006 FEB 12 & 1.0 & $144.4$ & $-0.22\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0906+015 & 0 & 2006 OCT 06 & 0.5 & $-135.5$ & $0.32\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0906+015 & 4 & 2006 OCT 06 & 1.5 & $42.1$ & $-0.97\pm0.1$ & 5.8 & \nodata & \nodata & Y \\ 
0906+015 & 5 & 2006 OCT 06 & 0.9 & $43.8$ & $-0.72\pm0.1$ & 4.3 & $2.6\pm0.2$ & $-68.9\pm2.4$ & Y \\ 
0906+015 & 6 & 2006 OCT 06 & 0.4 & $37.8$ & $-0.32\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0906+015 & 7 & 2006 OCT 06 & 0.0 & $110.7$ & $-0.07\pm0.1$ & 1.3 & \nodata & \nodata & \nodata \\ 
0917+624 & 0 & 2006 AUG 09 & 0.1 & $136.5$ & $0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0917+624 & 2 & 2006 AUG 09 & 5.9 & $-23.5$ & $-1.93\pm0.4$ & \nodata & \nodata & \nodata & Y \\ 
0917+624 & 3 & 2006 AUG 09 & 3.3 & $-13.6$ & $-1.61\pm0.3$ & 18.4 & \nodata & \nodata & Y \\ 
0917+624 & 5 & 2006 AUG 09 & 1.3 & $-27.6$ & $-0.63\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0917+624 & 6 & 2006 AUG 09 & 0.5 & $-49.5$ & $-0.09\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0917+624 & 7 & 2006 AUG 09 & 0.1 & $-53.6$ & $-0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0917+624 & 9 & 2006 AUG 09 & 2.2 & $-6.4$ & $-1.24\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
0923+392 & 0 & 2006 JUL 07 & 2.6 & $-76.4$ & $0.09\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0923+392 & 2 & 2006 JUL 07 & 0.5 & $83.6$ & $-0.30\pm0.1$ & 76.8 & $2.6\pm0.0$ & $-41.2\pm2.0$ & Y \\ 
0923+392 & 4 & 2006 JUL 07 & 0.9 & $55.5$ & $-0.35\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0923+392 & 5 & 2006 JUL 07 & 0.7 & $9.5$ & $-0.32\pm0.1$ & \nodata & $2.2\pm0.0$ & $-30.0\pm2.0$ & Y \\ 
0923+392 & 6 & 2006 JUL 07 & 0.1 & $164.3$ & $-0.28\pm0.1$ & \nodata & $3.8\pm0.0$ & $-31.3\pm2.0$ & Y \\ 
0923+392 & 8 & 2006 JUL 07 & 1.3 & $-69.9$ & $-0.48\pm0.1$ & \nodata & $1.4\pm0.2$ & $-25.8\pm3.1$ & Y \\ 
0923+392 & 9 & 2006 JUL 07 & 1.9 & $-74.6$ & $-0.36\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0923+392 & 10 & 2006 JUL 07 & 0.2 & $-16.4$ & $-0.28\pm0.1$ & \nodata & $3.3\pm0.0$ & $-29.9\pm2.0$ & Y \\ 
0945+408 & 0 & 2006 JUN 15 & 0.0 & $-39.9$ & $0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0945+408 & 1 & 2006 JUN 15 & 12.4 & $113.5$ & $-1.70\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
0945+408 & 2 & 2006 JUN 15 & 8.6 & $116.8$ & $-1.35\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
0945+408 & 4 & 2006 JUN 15 & 2.0 & $114.0$ & $-0.76\pm0.1$ & \nodata & $4.6\pm0.3$ & $-114.5\pm2.4$ & Y \\ 
0945+408 & 5 & 2006 JUN 15 & 1.8 & $132.3$ & $-0.71\pm0.1$ & 6.2 & $3.5\pm0.3$ & $23.7\pm2.7$ & Y \\ 
0945+408 & 6 & 2006 JUN 15 & 0.8 & $106.1$ & $-0.55\pm0.1$ & 2.8 & \nodata & \nodata & \nodata \\ 
0953+254 & 0 & 2006 MAR 09 & 0.0 & $37.5$ & $0.58\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0953+254 & 2 & 2006 MAR 09 & 2.8 & $-105.3$ & $-0.57\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0953+254 & 5 & 2006 MAR 09 & 2.1 & $-99.8$ & $-0.59\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
0953+254 & 7 & 2006 MAR 09 & 1.5 & $-115.0$ & $-0.53\pm0.1$ & \nodata & $1.8\pm0.4$ & $-3.7\pm6.1$ & Y \\ 
0953+254 & 8 & 2006 MAR 09 & 0.9 & $-124.7$ & $-0.00\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0953+254 & 9 & 2006 MAR 09 & 0.2 & $-132.8$ & $0.51\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0954+658 & 0 & 2006 APR 05 & 0.0 & $145.8$ & $0.41\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0954+658 & 1 & 2006 APR 05 & 3.7 & $-57.6$ & $-0.43\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
0954+658 & 2 & 2006 APR 05 & 1.7 & $-42.4$ & $-0.36\pm0.1$ & \nodata & $10.4\pm2.0$ & $-26.7\pm5.7$ & Y \\ 
0954+658 & 9 & 2006 APR 05 & 0.7 & $-41.1$ & $0.23\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0954+658 & 10 & 2006 APR 05 & 0.3 & $-34.2$ & $0.36\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0955+476 & 0 & 2006 NOV 10 & 0.2 & $-91.2$ & $-0.27\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0955+476 & 1 & 2006 NOV 10 & 0.6 & $119.8$ & $-0.31\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0955+476 & 2 & 2006 NOV 10 & 0.1 & $87.4$ & $-0.28\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
0955+476 & 6 & 2006 NOV 10 & 0.4 & $-159.5$ & $-0.28\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1015+359 & 0 & 2006 MAR 09 & 0.6 & $7.3$ & $-0.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1015+359 & 1 & 2006 MAR 09 & 5.4 & $178.6$ & $-1.28\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1015+359 & 2 & 2006 MAR 09 & 3.6 & $-176.3$ & $-1.27\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
1015+359 & 5 & 2006 MAR 09 & 1.9 & $-178.6$ & $-0.69\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1015+359 & 7 & 2006 MAR 09 & 0.7 & $176.7$ & $-0.35\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1015+359 & 8 & 2006 MAR 09 & 0.0 & $-163.8$ & $-0.25\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1036+054 & 0 & 2006 MAY 24 & 0.2 & $170.6$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1036+054 & 1 & 2006 MAY 24 & 2.3 & $-6.7$ & $-0.52\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1036+054 & 2 & 2006 MAY 24 & 0.9 & $-8.0$ & $-0.27\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1036+054 & 3 & 2006 MAY 24 & 0.3 & $-13.6$ & $-0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1038+064 & 0 & 2006 OCT 06 & 0.1 & $-17.9$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1038+064 & 1 & 2006 OCT 06 & 7.1 & $146.0$ & $-1.58\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1038+064 & 3 & 2006 OCT 06 & 2.1 & $155.1$ & $-0.69\pm0.1$ & 27.7 & \nodata & \nodata & Y \\ 
1038+064 & 4 & 2006 OCT 06 & 1.3 & $159.0$ & $-0.37\pm0.1$ & 7.1 & \nodata & \nodata & Y \\ 
1038+064 & 5 & 2006 OCT 06 & 0.4 & $159.4$ & $-0.17\pm0.1$ & 5.8 & \nodata & \nodata & \nodata \\ 
1038+064 & 6 & 2006 OCT 06 & 2.7 & $154.0$ & $-0.89\pm0.1$ & 17.3 & \nodata & \nodata & Y \\ 
1045$-$188 & 0 & 2006 SEP 06 & 0.0 & $-30.9$ & $0.22\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1045$-$188 & 1 & 2006 SEP 06 & 6.6 & $145.4$ & $-1.27\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
1045$-$188 & 3 & 2006 SEP 06 & 1.7 & $153.8$ & $-0.48\pm0.1$ & 6.1 & $3.5\pm0.5$ & $44.6\pm3.0$ & Y \\ 
1045$-$188 & 4 & 2006 SEP 06 & 0.4 & $151.8$ & $0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1055+018 & 0 & 2006 NOV 10 & 0.0 & $103.5$ & $0.39\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1055+018 & 1 & 2006 NOV 10 & 9.5 & $-58.0$ & $-0.73\pm0.1$ & \nodata & $16.9\pm4.4$ & $-82.1\pm8.5$ & Y \\ 
1055+018 & 3 & 2006 NOV 10 & 4.1 & $-54.3$ & $-1.25\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1055+018 & 4 & 2006 NOV 10 & 1.7 & $-51.1$ & $-0.49\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1055+018 & 5 & 2006 NOV 10 & 0.1 & $-72.3$ & $0.41\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1101+384 & 0 & 2006 APR 05 & 0.0 & $143.2$ & $0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1101+384 & 6 & 2006 APR 05 & 4.0 & $-21.5$ & $-0.83\pm0.5$ & \nodata & \nodata & \nodata & Y \\ 
1101+384 & 8 & 2006 APR 05 & 0.5 & $-29.0$ & $-0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1101+384 & 9 & 2006 APR 05 & 1.6 & $-25.4$ & $-0.86\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1101+384 & 11 & 2006 APR 05 & 1.0 & $-24.2$ & $-0.49\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1124$-$186 & 0 & 2006 NOV 10 & 0.0 & $-4.2$ & $-0.03\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1124$-$186 & 1 & 2006 NOV 10 & 1.1 & $-176.0$ & $-0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1124$-$186 & 2 & 2006 NOV 10 & 0.3 & $176.1$ & $-0.03\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1127$-$145 & 0 & 2006 AUG 09 & 0.4 & $-100.6$ & $0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1127$-$145 & 3 & 2006 AUG 09 & 4.2 & $84.1$ & $-0.99\pm0.1$ & \nodata & $5.9\pm0.6$ & $-6.8\pm3.0$ & Y \\ 
1127$-$145 & 4 & 2006 AUG 09 & 5.2 & $79.4$ & $-1.12\pm0.1$ & 23.0 & $3.9\pm1.0$ & $-34.7\pm4.3$ & Y \\ 
1127$-$145 & 5 & 2006 AUG 09 & 0.9 & $84.2$ & $-0.46\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1127$-$145 & 9 & 2006 AUG 09 & 0.0 & $87.3$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1128$-$047 & 0 & 2006 FEB 12 & 0.0 & $15.6$ & $0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1128$-$047 & 1 & 2006 FEB 12 & 6.5 & $155.4$ & $-0.80\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1128$-$047 & 2 & 2006 FEB 12 & 4.0 & $161.2$ & $-0.71\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1128$-$047 & 3 & 2006 FEB 12 & 2.9 & $166.7$ & $-0.44\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1128$-$047 & 4 & 2006 FEB 12 & 1.8 & $172.1$ & $-0.38\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1128$-$047 & 5 & 2006 FEB 12 & 0.8 & $-143.7$ & $-0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1128$-$047 & 0 & 2006 DEC 01 & 0.1 & $78.5$ & $0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1128$-$047 & 1 & 2006 DEC 01 & 6.1 & $154.8$ & $-1.04\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
1128$-$047 & 2 & 2006 DEC 01 & 4.0 & $162.8$ & $-1.11\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1128$-$047 & 3 & 2006 DEC 01 & 3.0 & $166.6$ & $-0.87\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1128$-$047 & 4 & 2006 DEC 01 & 1.8 & $171.4$ & $-0.48\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1128$-$047 & 5 & 2006 DEC 01 & 0.7 & $-147.3$ & $-0.19\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1128$-$047 & 6 & 2006 DEC 01 & 0.2 & $-119.5$ & $-0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1148$-$001 & 0 & 2006 JUL 07 & 0.0 & $-140.3$ & $0.24\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1148$-$001 & 1 & 2006 JUL 07 & 12.7 & $-122.5$ & $-1.79\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1148$-$001 & 3 & 2006 JUL 07 & 5.7 & $-119.5$ & $-0.87\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1148$-$001 & 4 & 2006 JUL 07 & 5.2 & $-112.3$ & $-0.80\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1148$-$001 & 6 & 2006 JUL 07 & 2.4 & $-121.9$ & $-0.77\pm0.1$ & \nodata & $2.7\pm0.5$ & $-13.7\pm3.1$ & Y \\ 
1148$-$001 & 7 & 2006 JUL 07 & 0.8 & $-122.2$ & $-0.42\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1150+812 & 0 & 2006 JUN 15 & 0.1 & $43.0$ & $-0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1150+812 & 1 & 2006 JUN 15 & 4.8 & $157.4$ & $-1.13\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1150+812 & 2 & 2006 JUN 15 & 3.1 & $166.6$ & $-0.83\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1150+812 & 3 & 2006 JUN 15 & 2.7 & $176.3$ & $-0.81\pm0.1$ & \nodata & $3.8\pm0.6$ & $21.1\pm3.8$ & Y \\ 
1150+812 & 4 & 2006 JUN 15 & 1.4 & $-165.9$ & $-0.51\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1150+812 & 5 & 2006 JUN 15 & 0.7 & $-139.8$ & $-0.21\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1150+812 & 6 & 2006 JUN 15 & 0.2 & $-155.0$ & $-0.10\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1150+812 & 7 & 2006 JUN 15 & 0.0 & $-67.1$ & $-0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1156+295 & 0 & 2006 SEP 06 & 0.0 & $89.3$ & $0.63\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1156+295 & 2 & 2006 SEP 06 & 3.9 & $0.7$ & $-1.69\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1156+295 & 11 & 2006 SEP 06 & 1.4 & $8.5$ & $-0.01\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1213$-$172 & 0 & 2006 OCT 06 & 0.1 & $-62.9$ & $0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1213$-$172 & 1 & 2006 OCT 06 & 10.2 & $117.0$ & $-1.07\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1213$-$172 & 3 & 2006 OCT 06 & 2.8 & $130.3$ & $-1.18\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1213$-$172 & 4 & 2006 OCT 06 & 0.8 & $101.3$ & $-0.39\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1213$-$172 & 5 & 2006 OCT 06 & 0.3 & $117.4$ & $-0.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1219+044 & 0 & 2006 MAY 24 & 0.0 & $2.0$ & $0.98\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1219+044 & 4 & 2006 MAY 24 & 1.6 & $170.6$ & $0.43\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1219+044 & 5 & 2006 MAY 24 & 0.6 & $-176.9$ & $0.78\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1219+285 & 0 & 2006 FEB 12 & 0.0 & $-82.4$ & $0.24\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1219+285 & 8 & 2006 FEB 12 & 5.9 & $111.3$ & $-0.34\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1219+285 & 12 & 2006 FEB 12 & 3.3 & $108.3$ & $-0.54\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1219+285 & 15 & 2006 FEB 12 & 5.4 & $109.3$ & $-0.25\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1219+285 & 17 & 2006 FEB 12 & 0.8 & $113.6$ & $-0.16\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1219+285 & 18 & 2006 FEB 12 & 0.2 & $105.9$ & $0.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1219+285 & 0 & 2006 NOV 10 & 0.0 & $-74.6$ & $0.54\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1219+285 & 8 & 2006 NOV 10 & 6.8 & $109.9$ & $-0.34\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1219+285 & 12 & 2006 NOV 10 & 3.6 & $111.9$ & $-0.76\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
1219+285 & 14 & 2006 NOV 10 & 1.9 & $109.6$ & $-1.11\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1219+285 & 15 & 2006 NOV 10 & 5.5 & $110.3$ & $-0.17\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1219+285 & 17 & 2006 NOV 10 & 0.7 & $112.0$ & $-0.37\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1219+285 & 18 & 2006 NOV 10 & 0.2 & $104.0$ & $0.28\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1222+216 & 0 & 2006 APR 28 & 0.0 & $179.9$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1222+216 & 1 & 2006 APR 28 & 14.2 & $-5.7$ & $-1.33\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
1222+216 & 4 & 2006 APR 28 & 6.3 & $1.2$ & $-0.67\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1222+216 & 5 & 2006 APR 28 & 5.1 & $-3.5$ & $-0.57\pm0.1$ & \nodata & $13.3\pm2.7$ & $-37.5\pm4.3$ & Y \\ 
1222+216 & 6 & 2006 APR 28 & 3.6 & $-0.8$ & $-0.73\pm0.2$ & 4.8 & \nodata & \nodata & Y \\ 
1222+216 & 7 & 2006 APR 28 & 1.4 & $7.4$ & $-0.77\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1226+023 & 0 & 2006 MAR 09 & 0.2 & $29.3$ & $1.52\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1226+023 & 2 & 2006 MAR 09 & 16.6 & $-123.6$ & $-1.57\pm0.1$ & \nodata & $4.7\pm1.2$ & $-57.2\pm3.9$ & Y \\ 
1226+023 & 9 & 2006 MAR 09 & 7.3 & $-129.4$ & $-0.45\pm0.1$ & \nodata & $9.6\pm0.3$ & $-8.6\pm2.1$ & Y \\ 
1226+023 & 12 & 2006 MAR 09 & 3.9 & $-136.5$ & $-0.32\pm0.1$ & \nodata & $5.1\pm0.1$ & $-40.9\pm2.0$ & Y \\ 
1226+023 & 14 & 2006 MAR 09 & 2.7 & $-132.3$ & $-0.76\pm0.1$ & \nodata & $8.4\pm0.1$ & $-24.5\pm2.0$ & Y \\ 
1226+023 & 15 & 2006 MAR 09 & 1.6 & $-139.5$ & $-0.33\pm0.1$ & 2.2 & \nodata & \nodata & Y \\ 
1226+023 & 16 & 2006 MAR 09 & 1.1 & $-142.4$ & $-0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1226+023 & 18 & 2006 MAR 09 & 0.1 & $-134.7$ & $1.30\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1226+023 & 21 & 2006 MAR 09 & 5.1 & $-117.3$ & $-0.33\pm0.1$ & \nodata & $5.7\pm0.7$ & $-45.7\pm3.1$ & Y \\ 
1226+023 & 26 & 2006 MAR 09 & 12.6 & $-118.2$ & $-0.85\pm0.1$ & \nodata & $9.1\pm0.1$ & $-60.0\pm2.0$ & Y \\ 
1226+023 & 0 & 2006 JUN 15 & 0.3 & $37.3$ & $1.60\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1226+023 & 2 & 2006 JUN 15 & 17.0 & $-124.1$ & $-1.69\pm0.1$ & \nodata & $4.7\pm1.2$ & $-57.2\pm3.9$ & Y \\ 
1226+023 & 9 & 2006 JUN 15 & 7.6 & $-128.7$ & $-0.41\pm0.1$ & \nodata & $9.6\pm0.3$ & $-8.6\pm2.1$ & Y \\ 
1226+023 & 12 & 2006 JUN 15 & 4.0 & $-136.8$ & $-0.38\pm0.1$ & \nodata & $5.1\pm0.1$ & $-40.9\pm2.0$ & Y \\ 
1226+023 & 14 & 2006 JUN 15 & 2.8 & $-131.1$ & $-0.83\pm0.1$ & \nodata & $8.4\pm0.1$ & $-24.5\pm2.0$ & Y \\ 
1226+023 & 15 & 2006 JUN 15 & 1.8 & $-139.9$ & $-0.38\pm0.1$ & 2.5 & \nodata & \nodata & Y \\ 
1226+023 & 16 & 2006 JUN 15 & 1.3 & $-145.8$ & $-0.10\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1226+023 & 17 & 2006 JUN 15 & 0.5 & $-132.9$ & $0.48\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1226+023 & 18 & 2006 JUN 15 & 0.1 & $-140.2$ & $1.24\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1226+023 & 21 & 2006 JUN 15 & 5.2 & $-117.8$ & $-0.01\pm0.1$ & \nodata & $5.7\pm0.7$ & $-45.7\pm3.1$ & Y \\ 
1226+023 & 26 & 2006 JUN 15 & 12.7 & $-118.2$ & $-0.91\pm0.1$ & \nodata & $9.1\pm0.1$ & $-60.0\pm2.0$ & Y \\ 
1228+126 & 0 & 2006 JUN 15 & 0.0 & $101.9$ & $0.24\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1228+126 & 3 & 2006 JUN 15 & 6.6 & $-78.0$ & $-1.28\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1228+126 & 4 & 2006 JUN 15 & 3.0 & $-71.0$ & $-0.94\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1228+126 & 5 & 2006 JUN 15 & 1.2 & $-69.3$ & $-0.89\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1228+126 & 6 & 2006 JUN 15 & 0.4 & $-95.7$ & $-0.22\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1228+126 & 7 & 2006 JUN 15 & 0.7 & $99.2$ & $0.70\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1243$-$072 & 0 & 2006 APR 05 & 0.0 & $31.5$ & $-0.08\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1243$-$072 & 4 & 2006 APR 05 & 0.4 & $-86.4$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1243$-$072 & 5 & 2006 APR 05 & 1.1 & $-97.7$ & $-0.31\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1253$-$055 & 0 & 2006 APR 05 & 0.0 & $43.3$ & $0.39\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1253$-$055 & 1 & 2006 APR 05 & 6.2 & $-126.2$ & $-0.82\pm0.1$ & \nodata & $6.3\pm0.7$ & $50.5\pm3.7$ & Y \\ 
1253$-$055 & 4 & 2006 APR 05 & 0.3 & $-121.2$ & $0.24\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1253$-$055 & 5 & 2006 APR 05 & 4.1 & $-125.9$ & $-0.85\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1253$-$055 & 9 & 2006 APR 05 & 1.1 & $-137.7$ & $-0.00\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1253$-$055 & 10 & 2006 APR 05 & 0.7 & $-142.3$ & $0.15\pm0.1$ & 1.4 & \nodata & \nodata & \nodata \\ 
1253$-$055 & 0 & 2006 SEP 06 & 0.0 & $52.7$ & $0.62\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1253$-$055 & 1 & 2006 SEP 06 & 6.5 & $-127.0$ & $-0.77\pm0.1$ & \nodata & $6.3\pm0.7$ & $50.5\pm3.7$ & Y \\ 
1253$-$055 & 4 & 2006 SEP 06 & 0.3 & $-124.1$ & $0.42\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1253$-$055 & 5 & 2006 SEP 06 & 4.3 & $-125.9$ & $-0.91\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1253$-$055 & 10 & 2006 SEP 06 & 0.9 & $-140.7$ & $-0.02\pm0.1$ & 1.8 & \nodata & \nodata & \nodata \\ 
1302$-$102 & 0 & 2006 MAR 09 & 0.0 & $-171.8$ & $1.48\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1302$-$102 & 1 & 2006 MAR 09 & 3.1 & $29.6$ & $-1.33\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1302$-$102 & 4 & 2006 MAR 09 & 1.6 & $32.0$ & $-0.66\pm0.1$ & 2.9 & \nodata & \nodata & Y \\ 
1308+326 & 0 & 2006 JUL 07 & 0.1 & $139.2$ & $-0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1308+326 & 2 & 2006 JUL 07 & 4.5 & $-72.9$ & $-0.91\pm0.2$ & 11.1 & \nodata & \nodata & Y \\ 
1308+326 & 7 & 2006 JUL 07 & 1.7 & $-61.2$ & $-0.69\pm0.1$ & 5.4 & \nodata & \nodata & \nodata \\ 
1308+326 & 8 & 2006 JUL 07 & 0.8 & $-39.2$ & $-0.33\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1308+326 & 11 & 2006 JUL 07 & 3.1 & $-41.4$ & $-0.55\pm0.1$ & \nodata & $10.4\pm1.3$ & $-26.2\pm3.5$ & Y \\ 
1308+326 & 13 & 2006 JUL 07 & 3.4 & $-46.7$ & $-0.58\pm0.1$ & \nodata & $10.8\pm1.2$ & $-27.9\pm3.0$ & Y \\ 
1308+326 & 15 & 2006 JUL 07 & 0.3 & $-40.5$ & $-0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1324+224 & 0 & 2006 DEC 01 & 0.1 & $-1.7$ & $0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1324+224 & 1 & 2006 DEC 01 & 0.4 & $-70.9$ & $0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1324+224 & 2 & 2006 DEC 01 & 0.4 & $5.8$ & $0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1331+170 & 0 & 2006 APR 05 & 0.4 & $-158.5$ & $-0.52\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1331+170 & 1 & 2006 APR 05 & 1.2 & $14.0$ & $-0.86\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1331+170 & 2 & 2006 APR 05 & 0.0 & $26.1$ & $-0.44\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1331+170 & 0 & 2006 DEC 01 & 0.6 & $-158.5$ & $-0.21\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1331+170 & 1 & 2006 DEC 01 & 1.3 & $14.0$ & $-0.84\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1331+170 & 2 & 2006 DEC 01 & 0.1 & $-2.1$ & $-0.31\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1334$-$127 & 0 & 2006 OCT 06 & 0.0 & $-69.3$ & $0.42\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1334$-$127 & 5 & 2006 OCT 06 & 3.5 & $149.9$ & $-1.16\pm0.1$ & 7.5 & \nodata & \nodata & Y \\ 
1334$-$127 & 7 & 2006 OCT 06 & 1.6 & $158.7$ & $-0.21\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1334$-$127 & 9 & 2006 OCT 06 & 0.3 & $123.7$ & $0.34\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1345+125 & 0 & 2006 NOV 10 & 0.0 & $56.1$ & $0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1345+125 & 1 & 2006 NOV 10 & 66.3 & $177.5$ & $-1.63\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1345+125 & 2 & 2006 NOV 10 & 52.6 & $161.1$ & $-2.37\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
1345+125 & 3 & 2006 NOV 10 & 44.7 & $154.8$ & $-0.79\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1345+125 & 4 & 2006 NOV 10 & 21.4 & $156.3$ & $-1.70\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1345+125 & 5 & 2006 NOV 10 & 9.9 & $161.0$ & $-0.55\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1345+125 & 6 & 2006 NOV 10 & 8.0 & $168.6$ & $-0.49\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1345+125 & 8 & 2006 NOV 10 & 1.1 & $168.2$ & $-0.14\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1406$-$076 & 0 & 2006 APR 05 & 0.0 & $101.8$ & $0.01\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1406$-$076 & 2 & 2006 APR 05 & 7.2 & $-106.2$ & $-0.67\pm0.2$ & 28.1 & \nodata & \nodata & Y \\ 
1406$-$076 & 3 & 2006 APR 05 & 6.1 & $-91.5$ & $-1.30\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1406$-$076 & 7 & 2006 APR 05 & 0.6 & $-88.9$ & $-0.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1406$-$076 & 11 & 2006 APR 05 & 1.3 & $-110.3$ & $-0.48\pm0.1$ & 5.3 & \nodata & \nodata & Y \\ 
1406$-$076 & 12 & 2006 APR 05 & 0.2 & $-71.8$ & $-0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1413+135 & 0 & 2006 AUG 09 & 0.0 & $75.2$ & $0.23\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1413+135 & 4 & 2006 AUG 09 & 4.5 & $-108.6$ & $-1.24\pm0.3$ & 59.7 & \nodata & \nodata & Y \\ 
1413+135 & 6 & 2006 AUG 09 & 2.1 & $-116.9$ & $-0.89\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1413+135 & 7 & 2006 AUG 09 & 0.9 & $-113.9$ & $-0.70\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1413+135 & 8 & 2006 AUG 09 & 0.3 & $-114.7$ & $-0.13\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1417+385 & 0 & 2006 MAY 24 & 0.0 & $-64.8$ & $0.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1417+385 & 1 & 2006 MAY 24 & 1.5 & $143.6$ & $0.12\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1417+385 & 2 & 2006 MAY 24 & 0.5 & $-166.8$ & $0.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1418+546 & 0 & 2006 FEB 12 & 0.1 & $-53.4$ & $0.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1418+546 & 7 & 2006 FEB 12 & 5.0 & $128.3$ & $-0.45\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1418+546 & 10 & 2006 FEB 12 & 1.1 & $139.6$ & $0.01\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1418+546 & 11 & 2006 FEB 12 & 0.6 & $135.6$ & $0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1418+546 & 12 & 2006 FEB 12 & 0.2 & $126.3$ & $0.11\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1418+546 & 0 & 2006 NOV 10 & 0.1 & $-41.5$ & $0.16\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1418+546 & 7 & 2006 NOV 10 & 5.4 & $129.3$ & $-0.41\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1418+546 & 10 & 2006 NOV 10 & 1.4 & $135.6$ & $-0.13\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1418+546 & 11 & 2006 NOV 10 & 0.7 & $131.6$ & $0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1418+546 & 12 & 2006 NOV 10 & 0.2 & $133.9$ & $0.14\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1458+718 & 0 & 2006 SEP 06 & 0.0 & $-9.8$ & $0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1458+718 & 2 & 2006 SEP 06 & 27.3 & $166.4$ & $-0.84\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1458+718 & 3 & 2006 SEP 06 & 25.0 & $164.3$ & $-0.67\pm0.1$ & \nodata & $6.1\pm1.7$ & $-97.3\pm4.9$ & Y \\ 
1458+718 & 4 & 2006 SEP 06 & 24.1 & $162.9$ & $-0.63\pm0.1$ & \nodata & $6.1\pm1.5$ & $-103.9\pm3.6$ & Y \\ 
1458+718 & 5 & 2006 SEP 06 & 22.6 & $167.8$ & $-0.94\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1458+718 & 6 & 2006 SEP 06 & 1.7 & $160.9$ & $-0.65\pm0.1$ & 13.2 & \nodata & \nodata & Y \\ 
1458+718 & 7 & 2006 SEP 06 & 1.4 & $159.3$ & $-0.60\pm0.1$ & 11.0 & \nodata & \nodata & Y \\ 
1458+718 & 8 & 2006 SEP 06 & 0.8 & $165.3$ & $-0.35\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1502+106 & 0 & 2006 JUL 07 & 0.0 & $108.3$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1502+106 & 2 & 2006 JUL 07 & 2.4 & $122.5$ & $-0.83\pm0.1$ & 18.7 & \nodata & \nodata & Y \\ 
1502+106 & 3 & 2006 JUL 07 & 1.2 & $140.4$ & $-0.31\pm0.1$ & \nodata & $3.2\pm0.3$ & $-97.5\pm2.7$ & Y \\ 
1502+106 & 4 & 2006 JUL 07 & 0.8 & $92.1$ & $-0.19\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1504$-$166 & 0 & 2006 DEC 01 & 0.0 & $135.6$ & $-0.33\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1504$-$166 & 1 & 2006 DEC 01 & 4.2 & $158.0$ & $-0.84\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1504$-$166 & 2 & 2006 DEC 01 & 2.3 & $-174.5$ & $-0.88\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1504$-$166 & 3 & 2006 DEC 01 & 1.4 & $-173.6$ & $-0.64\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1504$-$166 & 4 & 2006 DEC 01 & 0.4 & $-159.4$ & $-0.39\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1508$-$055 & 0 & 2006 MAR 09 & 0.0 & $148.5$ & $0.08\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1508$-$055 & 1 & 2006 MAR 09 & 17.7 & $76.8$ & $-0.49\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1508$-$055 & 2 & 2006 MAR 09 & 14.8 & $83.1$ & $-0.93\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1508$-$055 & 3 & 2006 MAR 09 & 5.0 & $79.9$ & $-0.67\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
1508$-$055 & 4 & 2006 MAR 09 & 1.5 & $89.2$ & $-1.13\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1509+054 & 0 & 2006 APR 05 & 2.7 & $92.8$ & $0.74\pm0.2$ & \nodata & \nodata & \nodata & \nodata \\ 
1509+054 & 1 & 2006 APR 05 & 0.7 & $-108.6$ & $-0.91\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1509+054 & 2 & 2006 APR 05 & 0.0 & $-179.1$ & $-0.24\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1509+054 & 3 & 2006 APR 05 & 5.1 & $90.7$ & $-0.53\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1509+054 & 4 & 2006 APR 05 & 4.8 & $91.5$ & $-0.57\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1509+054 & 0 & 2006 DEC 01 & 2.7 & $92.0$ & $0.34\pm0.2$ & \nodata & \nodata & \nodata & \nodata \\ 
1509+054 & 1 & 2006 DEC 01 & 0.7 & $-108.3$ & $-0.69\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1509+054 & 2 & 2006 DEC 01 & 0.0 & $25.0$ & $-0.12\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1509+054 & 3 & 2006 DEC 01 & 5.1 & $90.6$ & $-0.64\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1509+054 & 4 & 2006 DEC 01 & 4.8 & $91.3$ & $-0.56\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1510$-$089 & 0 & 2006 APR 28 & 0.0 & $148.5$ & $0.93\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1510$-$089 & 7 & 2006 APR 28 & 2.9 & $-34.8$ & $-1.08\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1510$-$089 & 8 & 2006 APR 28 & 1.7 & $-33.2$ & $-0.65\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1510$-$089 & 9 & 2006 APR 28 & 0.4 & $-31.7$ & $0.64\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1514+004 & 0 & 2006 APR 05 & 0.0 & $146.7$ & $0.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1514+004 & 3 & 2006 APR 05 & 7.4 & $-29.1$ & $-1.08\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1514+004 & 4 & 2006 APR 05 & 4.9 & $-24.1$ & $-0.74\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1514+004 & 5 & 2006 APR 05 & 3.0 & $-26.1$ & $-0.93\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1514+004 & 7 & 2006 APR 05 & 1.5 & $-27.8$ & $-0.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1514+004 & 8 & 2006 APR 05 & 0.5 & $-29.2$ & $0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1514$-$241 & 0 & 2006 APR 28 & 0.1 & $-7.0$ & $0.40\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1514$-$241 & 1 & 2006 APR 28 & 9.6 & $150.5$ & $0.19\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1514$-$241 & 4 & 2006 APR 28 & 4.3 & $164.9$ & $-0.68\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1514$-$241 & 8 & 2006 APR 28 & 3.1 & $173.0$ & $-0.40\pm0.1$ & 0.7 & \nodata & \nodata & Y \\ 
1514$-$241 & 11 & 2006 APR 28 & 2.0 & $172.5$ & $-0.26\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1514$-$241 & 13 & 2006 APR 28 & 0.6 & $171.6$ & $0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1532+016 & 0 & 2006 MAR 09 & 0.0 & $-49.7$ & $0.44\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1532+016 & 1 & 2006 MAR 09 & 6.7 & $140.9$ & $-0.82\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1532+016 & 2 & 2006 MAR 09 & 2.7 & $141.7$ & $-1.03\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1532+016 & 3 & 2006 MAR 09 & 1.4 & $137.1$ & $-0.28\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1538+149 & 0 & 2006 JUN 15 & 0.1 & $146.6$ & $-0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1538+149 & 1 & 2006 JUN 15 & 3.7 & $-39.7$ & $-0.72\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
1538+149 & 2 & 2006 JUN 15 & 2.0 & $-33.4$ & $-0.63\pm0.1$ & \nodata & $6.8\pm1.3$ & $-56.8\pm4.5$ & Y \\ 
1538+149 & 3 & 2006 JUN 15 & 1.5 & $-31.2$ & $-0.48\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1538+149 & 4 & 2006 JUN 15 & 0.5 & $-41.8$ & $-0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1546+027 & 0 & 2006 AUG 09 & 0.2 & $-5.9$ & $-0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1546+027 & 6 & 2006 AUG 09 & 0.5 & $172.5$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1548+056 & 0 & 2006 OCT 06 & 1.1 & $166.3$ & $-0.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1548+056 & 3 & 2006 OCT 06 & 1.5 & $22.5$ & $-0.23\pm0.1$ & \nodata & $5.0\pm0.3$ & $-38.6\pm2.8$ & Y \\ 
1548+056 & 4 & 2006 OCT 06 & 0.4 & $64.5$ & $-0.24\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1548+056 & 5 & 2006 OCT 06 & 1.0 & $-12.0$ & $-0.32\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1548+056 & 8 & 2006 OCT 06 & 0.0 & $-169.5$ & $-0.29\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1606+106 & 0 & 2006 JUL 07 & 0.0 & $140.0$ & $-0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1606+106 & 7 & 2006 JUL 07 & 2.0 & $-42.3$ & $-0.78\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1606+106 & 8 & 2006 JUL 07 & 1.3 & $-57.2$ & $-0.58\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1606+106 & 9 & 2006 JUL 07 & 0.5 & $-44.3$ & $-0.19\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1607+268 & 0 & 2006 APR 28 & 0.0 & $34.4$ & $-0.28\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1607+268 & 2 & 2006 APR 28 & 50.7 & $-153.9$ & $-2.44\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
1607+268 & 3 & 2006 APR 28 & 49.3 & $-152.7$ & $-2.28\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
1607+268 & 6 & 2006 APR 28 & 0.3 & $-156.6$ & $-0.38\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1611+343 & 0 & 2006 JUN 15 & 0.0 & $-25.9$ & $0.08\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1611+343 & 2 & 2006 JUN 15 & 4.3 & $147.2$ & $-0.66\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1611+343 & 3 & 2006 JUN 15 & 3.9 & $-164.4$ & $-0.80\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1611+343 & 4 & 2006 JUN 15 & 3.1 & $165.7$ & $-0.66\pm0.1$ & \nodata & $12.4\pm0.4$ & $8.6\pm2.1$ & Y \\ 
1611+343 & 11 & 2006 JUN 15 & 0.5 & $160.7$ & $0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1611+343 & 13 & 2006 JUN 15 & 1.0 & $157.8$ & $-0.11\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1611+343 & 14 & 2006 JUN 15 & 1.6 & $155.8$ & $-0.30\pm0.1$ & \nodata & $4.0\pm0.2$ & $3.0\pm2.2$ & Y \\ 
1611+343 & 16 & 2006 JUN 15 & 4.4 & $179.8$ & $-0.71\pm0.1$ & \nodata & $13.5\pm1.0$ & $6.9\pm2.4$ & Y \\ 
1611+343 & 18 & 2006 JUN 15 & 4.7 & $163.4$ & $-0.61\pm0.1$ & \nodata & $10.5\pm1.1$ & $-11.7\pm2.6$ & Y \\ 
1633+382 & 0 & 2006 SEP 06 & 0.1 & $153.5$ & $0.14\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1633+382 & 8 & 2006 SEP 06 & 1.6 & $-78.9$ & $-0.69\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1633+382 & 10 & 2006 SEP 06 & 0.1 & $-29.1$ & $0.13\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1633+382 & 16 & 2006 SEP 06 & 3.7 & $-69.3$ & $-0.85\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1633+382 & 18 & 2006 SEP 06 & 3.4 & $-83.2$ & $-0.72\pm0.1$ & \nodata & $7.3\pm0.7$ & $62.2\pm3.0$ & Y \\ 
1633+382 & 19 & 2006 SEP 06 & 3.1 & $-95.1$ & $-0.65\pm0.1$ & \nodata & $9.8\pm0.6$ & $61.0\pm2.7$ & Y \\ 
1633+382 & 20 & 2006 SEP 06 & 0.6 & $-67.1$ & $-0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1637+574 & 0 & 2006 MAY 24 & 0.0 & $33.2$ & $0.32\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1637+574 & 1 & 2006 MAY 24 & 4.7 & $-157.7$ & $-1.04\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1637+574 & 2 & 2006 MAY 24 & 3.4 & $-159.9$ & $-1.14\pm0.1$ & 11.4 & \nodata & \nodata & Y \\ 
1637+574 & 5 & 2006 MAY 24 & 1.3 & $-155.9$ & $-0.46\pm0.1$ & 7.7 & \nodata & \nodata & \nodata \\ 
1637+574 & 6 & 2006 MAY 24 & 0.9 & $-148.4$ & $-0.20\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1637+574 & 7 & 2006 MAY 24 & 0.5 & $-147.1$ & $0.03\pm0.1$ & 2.1 & \nodata & \nodata & \nodata \\ 
1637+826 & 0 & 2006 MAR 09 & 0.0 & $-95.7$ & $0.65\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1637+826 & 1 & 2006 MAR 09 & 7.8 & $-61.7$ & $-0.98\pm0.4$ & \nodata & \nodata & \nodata & Y \\ 
1637+826 & 2 & 2006 MAR 09 & 5.6 & $-61.7$ & $-1.09\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
1637+826 & 3 & 2006 MAR 09 & 3.3 & $-63.2$ & $-0.68\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1637+826 & 4 & 2006 MAR 09 & 2.8 & $-64.5$ & $-0.79\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1637+826 & 5 & 2006 MAR 09 & 2.1 & $-63.7$ & $-0.81\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1637+826 & 6 & 2006 MAR 09 & 1.5 & $-63.6$ & $-0.54\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1637+826 & 7 & 2006 MAR 09 & 1.0 & $-65.5$ & $0.01\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1637+826 & 8 & 2006 MAR 09 & 0.6 & $-56.8$ & $0.36\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1638+398 & 0 & 2006 AUG 09 & 0.0 & $130.0$ & $0.33\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1638+398 & 4 & 2006 AUG 09 & 0.3 & $-47.2$ & $0.29\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1638+398 & 10 & 2006 AUG 09 & 0.2 & $-138.9$ & $0.33\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1641+399 & 0 & 2006 JUN 15 & 0.0 & $66.9$ & $0.78\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1641+399 & 2 & 2006 JUN 15 & 6.5 & $-71.8$ & $-1.14\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1641+399 & 6 & 2006 JUN 15 & 4.1 & $-86.4$ & $-0.89\pm0.1$ & \nodata & $3.6\pm0.3$ & $-119.3\pm2.8$ & Y \\ 
1641+399 & 7 & 2006 JUN 15 & 3.6 & $-93.6$ & $-0.73\pm0.1$ & \nodata & $4.6\pm0.2$ & $-130.9\pm2.1$ & Y \\ 
1641+399 & 8 & 2006 JUN 15 & 2.6 & $-89.4$ & $-0.54\pm0.1$ & \nodata & $3.1\pm0.1$ & $32.3\pm2.1$ & Y \\ 
1641+399 & 9 & 2006 JUN 15 & 2.3 & $-96.8$ & $-0.48\pm0.1$ & 6.3 & $4.2\pm0.1$ & $24.1\pm2.1$ & Y \\ 
1641+399 & 12 & 2006 JUN 15 & 1.6 & $-85.2$ & $-0.50\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1641+399 & 13 & 2006 JUN 15 & 1.0 & $-98.0$ & $-0.31\pm0.1$ & 2.8 & \nodata & \nodata & \nodata \\ 
1641+399 & 15 & 2006 JUN 15 & 0.4 & $-91.2$ & $0.35\pm0.1$ & 0.5 & \nodata & \nodata & \nodata \\ 
1642+690 & 0 & 2006 MAR 09 & 0.0 & $16.4$ & $0.94\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1642+690 & 1 & 2006 MAR 09 & 10.1 & $-165.7$ & $-0.64\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1642+690 & 3 & 2006 MAR 09 & 5.3 & $-164.2$ & $-0.96\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1642+690 & 4 & 2006 MAR 09 & 3.3 & $-166.9$ & $-0.86\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1642+690 & 8 & 2006 MAR 09 & 0.4 & $-160.4$ & $0.91\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1642+690 & 10 & 2006 MAR 09 & 1.4 & $-169.8$ & $0.22\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1652+398 & 0 & 2006 FEB 12 & 0.0 & $-22.9$ & $-0.19\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1652+398 & 1 & 2006 FEB 12 & 11.1 & $112.5$ & $-0.81\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1652+398 & 4 & 2006 FEB 12 & 8.3 & $129.9$ & $-0.63\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1652+398 & 5 & 2006 FEB 12 & 4.7 & $147.8$ & $-0.77\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1652+398 & 7 & 2006 FEB 12 & 2.7 & $148.7$ & $-0.78\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1652+398 & 9 & 2006 FEB 12 & 1.3 & $154.4$ & $-0.81\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1652+398 & 10 & 2006 FEB 12 & 0.6 & $157.9$ & $-0.50\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1655+077 & 0 & 2006 NOV 10 & 0.0 & $131.7$ & $0.83\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1655+077 & 1 & 2006 NOV 10 & 9.1 & $-47.1$ & $-0.82\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1655+077 & 2 & 2006 NOV 10 & 8.2 & $-42.1$ & $-0.78\pm0.1$ & \nodata & $19.2\pm2.0$ & $-46.1\pm3.4$ & Y \\ 
1655+077 & 6 & 2006 NOV 10 & 3.4 & $-36.4$ & $-0.84\pm0.1$ & 10.0 & \nodata & \nodata & Y \\ 
1655+077 & 7 & 2006 NOV 10 & 1.7 & $-35.2$ & $0.35\pm0.1$ & 7.1 & \nodata & \nodata & \nodata \\ 
1655+077 & 9 & 2006 NOV 10 & 0.5 & $-40.1$ & $0.75\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1655+077 & 10 & 2006 NOV 10 & 0.2 & $-44.4$ & $0.80\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1725+044 & 0 & 2006 MAR 09 & 0.0 & $-86.4$ & $0.44\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1725+044 & 1 & 2006 MAR 09 & 2.5 & $108.7$ & $-0.83\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1725+044 & 2 & 2006 MAR 09 & 1.3 & $120.7$ & $-0.37\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1725+044 & 3 & 2006 MAR 09 & 0.6 & $121.3$ & $0.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1726+455 & 0 & 2006 SEP 06 & 0.0 & $49.6$ & $0.65\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1726+455 & 1 & 2006 SEP 06 & 3.2 & $-88.5$ & $-1.32\pm0.5$ & \nodata & \nodata & \nodata & Y \\ 
1726+455 & 2 & 2006 SEP 06 & 2.0 & $-106.9$ & $-0.72\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1726+455 & 3 & 2006 SEP 06 & 0.9 & $-119.1$ & $0.28\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1726+455 & 4 & 2006 SEP 06 & 0.4 & $-131.3$ & $0.53\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1730$-$130 & 0 & 2006 JUL 07 & 0.0 & $-174.4$ & $-0.10\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1730$-$130 & 1 & 2006 JUL 07 & 23.9 & $0.6$ & $-1.47\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1730$-$130 & 2 & 2006 JUL 07 & 8.7 & $14.1$ & $-1.05\pm0.1$ & \nodata & $9.5\pm1.6$ & $-135.4\pm3.9$ & Y \\ 
1730$-$130 & 4 & 2006 JUL 07 & 4.9 & $5.1$ & $-1.13\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1730$-$130 & 6 & 2006 JUL 07 & 3.1 & $26.3$ & $-0.99\pm0.1$ & 10.4 & $8.9\pm1.0$ & $-125.3\pm3.4$ & Y \\ 
1730$-$130 & 7 & 2006 JUL 07 & 1.4 & $11.8$ & $-0.43\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1730$-$130 & 8 & 2006 JUL 07 & 0.7 & $-3.8$ & $-0.19\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1739+522 & 0 & 2006 AUG 09 & 0.1 & $-25.3$ & $-0.19\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1739+522 & 3 & 2006 AUG 09 & 0.1 & $143.6$ & $-0.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1741$-$038 & 0 & 2006 DEC 01 & 0.2 & $-174.2$ & $-0.33\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1741$-$038 & 1 & 2006 DEC 01 & 0.7 & $-142.2$ & $-0.26\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1749+096 & 0 & 2006 JUN 15 & 0.0 & $-109.1$ & $0.38\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1749+096 & 3 & 2006 JUN 15 & 1.9 & $25.4$ & $-0.05\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1749+096 & 9 & 2006 JUN 15 & 0.6 & $15.3$ & $0.27\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1749+701 & 0 & 2006 APR 05 & 0.1 & $-76.0$ & $0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1749+701 & 1 & 2006 APR 05 & 3.5 & $-58.7$ & $-1.25\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1749+701 & 2 & 2006 APR 05 & 2.2 & $-65.5$ & $-0.82\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1749+701 & 6 & 2006 APR 05 & 0.8 & $-61.0$ & $-0.59\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1751+288 & 0 & 2006 OCT 06 & 0.0 & $168.2$ & $0.35\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1751+288 & 1 & 2006 OCT 06 & 0.4 & $3.4$ & $0.32\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1758+388 & 0 & 2006 NOV 10 & 0.1 & $137.8$ & $0.09\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1758+388 & 1 & 2006 NOV 10 & 1.3 & $-95.1$ & $-0.22\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1758+388 & 3 & 2006 NOV 10 & 0.7 & $-101.0$ & $0.03\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1758+388 & 4 & 2006 NOV 10 & 0.1 & $-46.3$ & $0.09\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1800+440 & 0 & 2006 APR 28 & 0.0 & $16.0$ & $0.81\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1800+440 & 10 & 2006 APR 28 & 1.1 & $-148.9$ & $0.57\pm0.1$ & 2.6 & \nodata & \nodata & \nodata \\ 
1800+440 & 11 & 2006 APR 28 & 0.2 & $-165.9$ & $0.81\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1803+784 & 0 & 2006 SEP 06 & 0.0 & $104.3$ & $0.11\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1803+784 & 1 & 2006 SEP 06 & 6.6 & $-95.9$ & $-1.05\pm0.2$ & 24.0 & \nodata & \nodata & Y \\ 
1803+784 & 2 & 2006 SEP 06 & 2.8 & $-88.1$ & $-0.78\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1803+784 & 3 & 2006 SEP 06 & 1.6 & $-93.4$ & $-0.40\pm0.1$ & \nodata & $7.8\pm0.5$ & $-83.5\pm2.2$ & Y \\ 
1803+784 & 4 & 2006 SEP 06 & 1.4 & $-84.1$ & $-0.35\pm0.1$ & \nodata & $7.7\pm0.4$ & $-80.4\pm2.2$ & Y \\ 
1803+784 & 5 & 2006 SEP 06 & 0.8 & $-75.4$ & $-0.16\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1803+784 & 6 & 2006 SEP 06 & 0.3 & $-81.0$ & $0.02\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1807+698 & 0 & 2006 FEB 12 & 0.1 & $72.5$ & $0.34\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1807+698 & 2 & 2006 FEB 12 & 5.6 & $-101.2$ & $-1.37\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1807+698 & 3 & 2006 FEB 12 & 4.3 & $-95.9$ & $-1.10\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1807+698 & 4 & 2006 FEB 12 & 3.2 & $-100.3$ & $-0.75\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1807+698 & 5 & 2006 FEB 12 & 2.4 & $-101.0$ & $-0.74\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1807+698 & 6 & 2006 FEB 12 & 1.7 & $-109.4$ & $-0.77\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1807+698 & 7 & 2006 FEB 12 & 1.0 & $-104.2$ & $-0.54\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1807+698 & 8 & 2006 FEB 12 & 0.7 & $-103.9$ & $-0.34\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1807+698 & 9 & 2006 FEB 12 & 0.3 & $-104.3$ & $-0.01\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1823+568 & 0 & 2006 JUL 07 & 0.0 & $45.1$ & $0.32\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1823+568 & 2 & 2006 JUL 07 & 8.0 & $-160.3$ & $-1.00\pm0.4$ & \nodata & \nodata & \nodata & Y \\ 
1823+568 & 4 & 2006 JUL 07 & 5.9 & $-161.6$ & $-0.82\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1823+568 & 8 & 2006 JUL 07 & 1.7 & $-161.8$ & $-0.42\pm0.1$ & 11.0 & $9.4\pm1.3$ & $22.9\pm3.2$ & Y \\ 
1823+568 & 9 & 2006 JUL 07 & 0.4 & $-160.5$ & $0.16\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1823+568 & 10 & 2006 JUL 07 & 0.8 & $-161.0$ & $0.00\pm0.1$ & 5.0 & \nodata & \nodata & \nodata \\ 
1823+568 & 11 & 2006 JUL 07 & 7.0 & $-159.3$ & $-0.97\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1823+568 & 12 & 2006 JUL 07 & 2.1 & $-161.2$ & $-0.51\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1828+487 & 0 & 2006 AUG 09 & 0.0 & $128.0$ & $0.61\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1828+487 & 2 & 2006 AUG 09 & 12.8 & $-34.9$ & $-1.12\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1828+487 & 3 & 2006 AUG 09 & 11.6 & $-32.5$ & $-0.76\pm0.1$ & \nodata & $20.6\pm2.8$ & $9.8\pm4.9$ & Y \\ 
1828+487 & 5 & 2006 AUG 09 & 6.3 & $-27.6$ & $-0.79\pm0.1$ & 18.7 & $17.1\pm2.1$ & $21.4\pm3.2$ & Y \\ 
1828+487 & 6 & 2006 AUG 09 & 3.4 & $-31.2$ & $-0.92\pm0.1$ & 11.2 & \nodata & \nodata & Y \\ 
1828+487 & 8 & 2006 AUG 09 & 2.7 & $-38.3$ & $-0.87\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1828+487 & 9 & 2006 AUG 09 & 0.2 & $-55.5$ & $0.49\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1828+487 & 10 & 2006 AUG 09 & 1.2 & $-42.9$ & $-0.25\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1845+797 & 0 & 2006 FEB 12 & 0.0 & $33.1$ & $0.78\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1845+797 & 5 & 2006 FEB 12 & 6.1 & $-37.6$ & $-1.25\pm0.3$ & 15.8 & \nodata & \nodata & Y \\ 
1845+797 & 12 & 2006 FEB 12 & 2.0 & $-35.6$ & $-0.76\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
1845+797 & 13 & 2006 FEB 12 & 1.0 & $-40.7$ & $0.20\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1845+797 & 14 & 2006 FEB 12 & 0.5 & $-35.0$ & $0.53\pm0.1$ & 8.3 & \nodata & \nodata & \nodata \\ 
1849+670 & 0 & 2006 MAY 24 & 0.0 & $150.7$ & $0.61\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1849+670 & 1 & 2006 MAY 24 & 6.4 & $-51.4$ & $-0.80\pm0.4$ & \nodata & \nodata & \nodata & Y \\ 
1849+670 & 4 & 2006 MAY 24 & 1.7 & $-41.2$ & $0.02\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1849+670 & 7 & 2006 MAY 24 & 0.1 & $-30.8$ & $0.61\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1901+319 & 0 & 2006 FEB 12 & 0.5 & $-65.9$ & $-0.10\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1901+319 & 1 & 2006 FEB 12 & 15.4 & $119.8$ & $-1.12\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1901+319 & 5 & 2006 FEB 12 & 0.7 & $126.4$ & $-0.96\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1901+319 & 7 & 2006 FEB 12 & 0.2 & $115.1$ & $-0.56\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1901+319 & 8 & 2006 FEB 12 & 2.5 & $133.7$ & $-1.44\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1901+319 & 9 & 2006 FEB 12 & 0.2 & $-35.8$ & $-0.38\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1908$-$201 & 0 & 2006 MAR 09 & 0.2 & $-175.9$ & $-0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1908$-$201 & 1 & 2006 MAR 09 & 3.5 & $37.6$ & $-0.87\pm0.1$ & \nodata & $15.8\pm3.3$ & $24.5\pm7.0$ & Y \\ 
1908$-$201 & 2 & 2006 MAR 09 & 0.1 & $4.5$ & $-0.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1908$-$201 & 4 & 2006 MAR 09 & 2.0 & $6.6$ & $-0.52\pm0.1$ & \nodata & $1.0\pm0.2$ & $-9.1\pm5.5$ & Y \\ 
1928+738 & 0 & 2006 APR 28 & 1.0 & $-20.6$ & $0.51\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1928+738 & 1 & 2006 APR 28 & 12.9 & $170.0$ & $-1.18\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1928+738 & 3 & 2006 APR 28 & 5.4 & $166.8$ & $-1.33\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1928+738 & 5 & 2006 APR 28 & 3.5 & $171.3$ & $-1.34\pm0.1$ & 16.6 & \nodata & \nodata & Y \\ 
1928+738 & 8 & 2006 APR 28 & 2.5 & $161.2$ & $-1.02\pm0.1$ & \nodata & $4.5\pm0.9$ & $-108.8\pm3.3$ & Y \\ 
1928+738 & 9 & 2006 APR 28 & 1.9 & $146.5$ & $-1.06\pm0.1$ & 11.2 & $7.3\pm1.0$ & $-94.5\pm3.0$ & Y \\ 
1928+738 & 10 & 2006 APR 28 & 1.2 & $150.5$ & $-0.85\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1928+738 & 11 & 2006 APR 28 & 0.1 & $150.1$ & $-0.36\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1928+738 & 12 & 2006 APR 28 & 0.1 & $-20.9$ & $-0.23\pm0.1$ & 6.1 & \nodata & \nodata & \nodata \\ 
1928+738 & 13 & 2006 APR 28 & 0.5 & $-25.3$ & $-0.00\pm0.1$ & 3.9 & \nodata & \nodata & \nodata \\ 
1936$-$155 & 0 & 2006 JUL 07 & 0.0 & $-83.6$ & $0.45\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1936$-$155 & 1 & 2006 JUL 07 & 2.5 & $-177.1$ & $-0.11\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1936$-$155 & 2 & 2006 JUL 07 & 1.2 & $136.0$ & $-0.28\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
1936$-$155 & 5 & 2006 JUL 07 & 0.6 & $122.2$ & $0.11\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1957+405 & 0 & 2006 JUN 15 & 0.5 & $-69.5$ & $0.55\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1957+405 & 1 & 2006 JUN 15 & 6.1 & $-78.8$ & $-0.99\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
1957+405 & 3 & 2006 JUN 15 & 2.8 & $-79.5$ & $0.04\pm0.1$ & 37.3 & \nodata & \nodata & Y \\ 
1957+405 & 4 & 2006 JUN 15 & 2.0 & $-81.3$ & $0.14\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1957+405 & 6 & 2006 JUN 15 & 1.5 & $-82.7$ & $0.14\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1957+405 & 7 & 2006 JUN 15 & 1.2 & $-76.5$ & $0.24\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1957+405 & 8 & 2006 JUN 15 & 0.1 & $-83.8$ & $0.63\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1957+405 & 9 & 2006 JUN 15 & 0.2 & $116.9$ & $0.66\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1957+405 & 10 & 2006 JUN 15 & 0.9 & $105.0$ & $0.50\pm0.1$ & 27.1 & \nodata & \nodata & \nodata \\ 
1957+405 & 11 & 2006 JUN 15 & 3.0 & $107.2$ & $0.87\pm0.2$ & 55.3 & \nodata & \nodata & Y \\ 
1958$-$179 & 0 & 2006 OCT 06 & 0.0 & $-123.4$ & $-0.09\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
1958$-$179 & 3 & 2006 OCT 06 & 0.3 & $124.0$ & $-0.11\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2005+403 & 0 & 2006 SEP 06 & 0.1 & $-59.7$ & $0.64\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2005+403 & 1 & 2006 SEP 06 & 5.8 & $127.8$ & $-1.40\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
2005+403 & 2 & 2006 SEP 06 & 3.5 & $135.1$ & $-2.01\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
2005+403 & 3 & 2006 SEP 06 & 2.1 & $88.2$ & $-0.43\pm0.1$ & \nodata & $4.9\pm0.4$ & $-97.7\pm2.5$ & Y \\ 
2005+403 & 4 & 2006 SEP 06 & 2.1 & $99.7$ & $-0.47\pm0.1$ & \nodata & $5.4\pm0.4$ & $-89.2\pm2.4$ & Y \\ 
2005+403 & 5 & 2006 SEP 06 & 1.6 & $102.2$ & $-0.58\pm0.1$ & \nodata & $2.2\pm0.3$ & $-101.8\pm3.4$ & Y \\ 
2005+403 & 6 & 2006 SEP 06 & 0.3 & $109.0$ & $0.42\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2008$-$159 & 0 & 2006 NOV 10 & 0.0 & $90.2$ & $0.28\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2008$-$159 & 1 & 2006 NOV 10 & 1.7 & $9.8$ & $0.34\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2021+317 & 0 & 2006 AUG 09 & 0.5 & $-37.5$ & $0.56\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2021+317 & 4 & 2006 AUG 09 & 1.3 & $-173.0$ & $-0.93\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2021+317 & 9 & 2006 AUG 09 & 0.4 & $176.3$ & $-0.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2021+317 & 10 & 2006 AUG 09 & 0.1 & $135.4$ & $0.14\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2021+317 & 11 & 2006 AUG 09 & 0.2 & $-24.1$ & $0.39\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2021+614 & 0 & 2006 DEC 01 & 0.0 & $-131.7$ & $-0.29\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2021+614 & 1 & 2006 DEC 01 & 7.0 & $32.3$ & $-1.33\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2021+614 & 2 & 2006 DEC 01 & 2.9 & $33.0$ & $-0.20\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2021+614 & 3 & 2006 DEC 01 & 2.2 & $29.6$ & $-0.45\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2021+614 & 4 & 2006 DEC 01 & 0.6 & $12.1$ & $-0.26\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2022$-$077 & 0 & 2006 APR 05 & 0.0 & $-141.7$ & $0.03\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2022$-$077 & 5 & 2006 APR 05 & 1.2 & $-4.9$ & $-0.07\pm0.1$ & 3.2 & \nodata & \nodata & \nodata \\ 
2037+511 & 0 & 2006 MAY 24 & 0.0 & $-22.3$ & $0.59\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2037+511 & 1 & 2006 MAY 24 & 9.9 & $-143.5$ & $-0.71\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2037+511 & 2 & 2006 MAY 24 & 7.4 & $-140.6$ & $-0.72\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2037+511 & 3 & 2006 MAY 24 & 5.2 & $-133.9$ & $-0.72\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2037+511 & 4 & 2006 MAY 24 & 2.1 & $-130.6$ & $-0.74\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2037+511 & 5 & 2006 MAY 24 & 0.8 & $-147.8$ & $0.53\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2037+511 & 6 & 2006 MAY 24 & 0.4 & $-148.2$ & $0.59\pm0.1$ & 7.6 & \nodata & \nodata & \nodata \\ 
2043+749 & 0 & 2006 APR 28 & 0.0 & $-141.8$ & $0.43\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2043+749 & 1 & 2006 APR 28 & 1.0 & $160.1$ & $-0.54\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2113+293 & 0 & 2006 FEB 12 & 0.1 & $19.6$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2113+293 & 1 & 2006 FEB 12 & 2.4 & $-176.7$ & $-1.23\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2113+293 & 4 & 2006 FEB 12 & 0.4 & $-164.6$ & $-0.34\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2121+053 & 0 & 2006 JUN 15 & 0.1 & $49.7$ & $-0.11\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2121+053 & 2 & 2006 JUN 15 & 1.4 & $-61.0$ & $-0.87\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2121+053 & 3 & 2006 JUN 15 & 0.2 & $-138.2$ & $-0.23\pm0.1$ & 4.0 & \nodata & \nodata & \nodata \\ 
2121+053 & 5 & 2006 JUN 15 & 0.4 & $-105.8$ & $-0.40\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2126$-$158 & 0 & 2006 APR 28 & 0.4 & $22.0$ & $-0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2126$-$158 & 1 & 2006 APR 28 & 2.4 & $-174.7$ & $-0.88\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2126$-$158 & 2 & 2006 APR 28 & 1.0 & $-167.9$ & $-0.21\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2126$-$158 & 3 & 2006 APR 28 & 0.2 & $-158.4$ & $-0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2126$-$158 & 4 & 2006 APR 28 & 0.1 & $21.9$ & $-0.16\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2128$-$123 & 0 & 2006 OCT 06 & 1.3 & $29.7$ & $0.20\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2128$-$123 & 3 & 2006 OCT 06 & 4.7 & $-148.6$ & $-0.59\pm0.1$ & \nodata & $2.2\pm0.3$ & $-52.5\pm4.1$ & Y \\ 
2128$-$123 & 4 & 2006 OCT 06 & 3.8 & $-148.5$ & $-0.56\pm0.1$ & \nodata & $1.6\pm0.3$ & $-65.0\pm4.6$ & Y \\ 
2128$-$123 & 5 & 2006 OCT 06 & 2.9 & $-155.4$ & $-0.66\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2128$-$123 & 6 & 2006 OCT 06 & 0.9 & $-152.8$ & $-0.69\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2128$-$123 & 7 & 2006 OCT 06 & 0.1 & $-167.9$ & $-0.52\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2128$-$123 & 8 & 2006 OCT 06 & 0.2 & $10.1$ & $-0.50\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2128$-$123 & 9 & 2006 OCT 06 & 0.9 & $28.4$ & $-0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2131$-$021 & 0 & 2006 AUG 09 & 0.0 & $-80.5$ & $0.17\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2131$-$021 & 3 & 2006 AUG 09 & 1.8 & $110.9$ & $-0.69\pm0.1$ & \nodata & $1.9\pm0.4$ & $31.1\pm3.7$ & Y \\ 
2131$-$021 & 4 & 2006 AUG 09 & 0.9 & $92.0$ & $-0.46\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2131$-$021 & 5 & 2006 AUG 09 & 0.3 & $92.1$ & $-0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2134+004 & 0 & 2006 JUL 07 & 0.6 & $144.2$ & $0.06\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2134+004 & 1 & 2006 JUL 07 & 2.0 & $-105.8$ & $-0.87\pm0.1$ & \nodata & $3.7\pm0.0$ & $23.7\pm2.0$ & Y \\ 
2134+004 & 2 & 2006 JUL 07 & 1.4 & $-89.0$ & $-0.65\pm0.1$ & \nodata & $3.2\pm0.1$ & $18.2\pm2.0$ & Y \\ 
2134+004 & 3 & 2006 JUL 07 & 1.6 & $-119.7$ & $-0.85\pm0.1$ & \nodata & $3.8\pm0.1$ & $21.1\pm2.0$ & Y \\ 
2134+004 & 4 & 2006 JUL 07 & 0.7 & $-109.5$ & $-0.68\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2134+004 & 5 & 2006 JUL 07 & 0.1 & $-73.9$ & $-0.30\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2136+141 & 0 & 2006 SEP 06 & 0.2 & $119.1$ & $-0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2136+141 & 1 & 2006 SEP 06 & 3.6 & $-154.0$ & $-2.44\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
2136+141 & 2 & 2006 SEP 06 & 1.3 & $-130.0$ & $-0.77\pm0.1$ & \nodata & $2.6\pm0.2$ & $-56.8\pm3.4$ & Y \\ 
2136+141 & 3 & 2006 SEP 06 & 0.9 & $-105.3$ & $-0.61\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2136+141 & 4 & 2006 SEP 06 & 0.5 & $-91.4$ & $-0.46\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2136+141 & 5 & 2006 SEP 06 & 0.2 & $-49.9$ & $-0.33\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2141+175 & 0 & 2006 MAR 09 & 0.0 & $104.4$ & $-0.10\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2141+175 & 2 & 2006 MAR 09 & 1.0 & $-19.8$ & $-0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2141+175 & 4 & 2006 MAR 09 & 0.2 & $-87.3$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2145+067 & 0 & 2006 OCT 06 & 0.0 & $-70.3$ & $0.19\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2145+067 & 1 & 2006 OCT 06 & 1.3 & $131.8$ & $-0.47\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2145+067 & 2 & 2006 OCT 06 & 1.0 & $124.9$ & $-0.30\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2145+067 & 5 & 2006 OCT 06 & 0.2 & $136.4$ & $0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2145+067 & 7 & 2006 OCT 06 & 0.6 & $127.7$ & $-0.08\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2155$-$152 & 0 & 2006 DEC 01 & 0.9 & $40.9$ & $0.68\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2155$-$152 & 1 & 2006 DEC 01 & 2.5 & $-154.7$ & $-0.78\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2155$-$152 & 3 & 2006 DEC 01 & 0.4 & $-138.0$ & $-0.68\pm0.1$ & 4.9 & \nodata & \nodata & \nodata \\ 
2155$-$152 & 4 & 2006 DEC 01 & 0.0 & $36.1$ & $-0.27\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2200+420 & 0 & 2006 APR 05 & 0.1 & $4.2$ & $0.22\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2200+420 & 7 & 2006 APR 05 & 0.2 & $-175.6$ & $0.21\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2200+420 & 11 & 2006 APR 05 & 6.1 & $-178.6$ & $-0.74\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2200+420 & 12 & 2006 APR 05 & 4.2 & $-165.4$ & $-0.50\pm0.1$ & 3.4 & $24.6\pm1.6$ & $41.1\pm2.4$ & Y \\ 
2200+420 & 13 & 2006 APR 05 & 3.2 & $-164.2$ & $-0.54\pm0.1$ & 2.8 & $13.7\pm0.8$ & $25.6\pm2.4$ & Y \\ 
2200+420 & 14 & 2006 APR 05 & 2.4 & $-176.1$ & $-0.53\pm0.1$ & \nodata & $15.9\pm0.6$ & $-7.4\pm2.1$ & Y \\ 
2200+420 & 15 & 2006 APR 05 & 1.9 & $177.8$ & $-0.44\pm0.1$ & 2.4 & $13.2\pm0.4$ & $-10.3\pm2.1$ & Y \\ 
2200+420 & 16 & 2006 APR 05 & 1.4 & $-179.0$ & $-0.17\pm0.1$ & \nodata & $5.2\pm0.3$ & $-4.5\pm2.4$ & Y \\ 
2200+420 & 17 & 2006 APR 05 & 0.9 & $179.9$ & $0.09\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2200+420 & 0 & 2006 NOV 10 & 0.0 & $13.8$ & $0.23\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2200+420 & 7 & 2006 NOV 10 & 0.3 & $-167.9$ & $0.16\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2200+420 & 11 & 2006 NOV 10 & 8.3 & $167.9$ & $-0.96\pm0.3$ & \nodata & \nodata & \nodata & Y \\ 
2200+420 & 12 & 2006 NOV 10 & 5.1 & $-168.4$ & $-0.53\pm0.1$ & 4.0 & $24.6\pm1.6$ & $41.1\pm2.4$ & Y \\ 
2200+420 & 13 & 2006 NOV 10 & 3.8 & $-167.2$ & $-0.52\pm0.1$ & 3.4 & $13.7\pm0.8$ & $25.6\pm2.4$ & Y \\ 
2200+420 & 14 & 2006 NOV 10 & 3.1 & $177.0$ & $-0.53\pm0.1$ & \nodata & $15.9\pm0.6$ & $-7.4\pm2.1$ & Y \\ 
2200+420 & 15 & 2006 NOV 10 & 2.3 & $179.6$ & $-0.47\pm0.1$ & 3.0 & $13.2\pm0.4$ & $-10.3\pm2.1$ & Y \\ 
2200+420 & 16 & 2006 NOV 10 & 1.6 & $-174.8$ & $-0.32\pm0.1$ & \nodata & $5.2\pm0.3$ & $-4.5\pm2.4$ & Y \\ 
2200+420 & 17 & 2006 NOV 10 & 1.1 & $-175.3$ & $-0.10\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2201+171 & 0 & 2006 MAY 24 & 0.1 & $-136.8$ & $0.52\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2201+171 & 1 & 2006 MAY 24 & 0.1 & $47.7$ & $0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2201+171 & 2 & 2006 MAY 24 & 0.4 & $61.4$ & $-0.27\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2201+171 & 3 & 2006 MAY 24 & 1.3 & $50.7$ & $-1.21\pm0.1$ & \nodata & $5.0\pm0.6$ & $71.1\pm3.2$ & Y \\ 
2201+315 & 0 & 2006 OCT 06 & 0.0 & $26.2$ & $0.32\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2201+315 & 1 & 2006 OCT 06 & 6.2 & $-135.1$ & $-1.23\pm0.1$ & 20.1 & \nodata & \nodata & Y \\ 
2201+315 & 3 & 2006 OCT 06 & 0.4 & $-131.3$ & $-0.07\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2201+315 & 4 & 2006 OCT 06 & 3.8 & $-140.2$ & $-0.93\pm0.1$ & 10.1 & \nodata & \nodata & Y \\ 
2201+315 & 6 & 2006 OCT 06 & 1.9 & $-148.4$ & $-0.97\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2201+315 & 7 & 2006 OCT 06 & 0.8 & $-144.0$ & $-0.41\pm0.1$ & 1.9 & \nodata & \nodata & \nodata \\ 
2209+236 & 0 & 2006 DEC 01 & 0.0 & $-8.1$ & $-0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2209+236 & 4 & 2006 DEC 01 & 1.3 & $36.1$ & $-0.97\pm0.1$ & \nodata & $6.5\pm0.9$ & $-130.7\pm4.0$ & Y \\ 
2209+236 & 5 & 2006 DEC 01 & 0.4 & $34.1$ & $-0.39\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2216$-$038 & 0 & 2006 AUG 09 & 0.4 & $29.2$ & $-0.25\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2216$-$038 & 1 & 2006 AUG 09 & 2.6 & $-177.7$ & $-0.95\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2216$-$038 & 2 & 2006 AUG 09 & 1.4 & $-169.8$ & $-0.86\pm0.1$ & 12.8 & \nodata & \nodata & \nodata \\ 
2216$-$038 & 3 & 2006 AUG 09 & 0.1 & $-164.9$ & $-0.46\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2223$-$052 & 0 & 2006 OCT 06 & 0.0 & $-56.7$ & $0.34\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2223$-$052 & 2 & 2006 OCT 06 & 3.5 & $102.3$ & $-0.82\pm0.1$ & 30.8 & \nodata & \nodata & Y \\ 
2223$-$052 & 4 & 2006 OCT 06 & 1.8 & $101.7$ & $-0.94\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2223$-$052 & 5 & 2006 OCT 06 & 1.2 & $90.6$ & $-1.04\pm0.1$ & 5.7 & $3.7\pm0.3$ & $11.4\pm2.6$ & Y \\ 
2223$-$052 & 8 & 2006 OCT 06 & 0.3 & $82.1$ & $-0.09\pm0.1$ & 2.0 & \nodata & \nodata & \nodata \\ 
2227$-$088 & 0 & 2006 JUL 07 & 0.0 & $155.3$ & $-0.09\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2227$-$088 & 1 & 2006 JUL 07 & 1.9 & $-11.6$ & $-0.55\pm0.1$ & \nodata & $2.3\pm0.4$ & $-26.8\pm3.8$ & Y \\ 
2227$-$088 & 2 & 2006 JUL 07 & 3.9 & $-8.3$ & $-1.23\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
2227$-$088 & 3 & 2006 JUL 07 & 1.5 & $-31.3$ & $-0.41\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2227$-$088 & 4 & 2006 JUL 07 & 0.3 & $-25.1$ & $-0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2230+114 & 0 & 2006 FEB 12 & 0.0 & $-43.0$ & $0.80\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2230+114 & 1 & 2006 FEB 12 & 16.6 & $144.5$ & $-1.54\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2230+114 & 2 & 2006 FEB 12 & 11.2 & $157.6$ & $-1.22\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2230+114 & 3 & 2006 FEB 12 & 7.8 & $159.1$ & $-1.00\pm0.1$ & \nodata & $3.6\pm0.9$ & $41.0\pm3.9$ & Y \\ 
2230+114 & 4 & 2006 FEB 12 & 6.3 & $155.7$ & $-0.73\pm0.1$ & \nodata & $5.0\pm0.5$ & $51.2\pm2.5$ & Y \\ 
2230+114 & 5 & 2006 FEB 12 & 5.0 & $160.9$ & $-0.71\pm0.1$ & \nodata & $17.3\pm0.8$ & $51.3\pm2.2$ & Y \\ 
2230+114 & 8 & 2006 FEB 12 & 2.1 & $150.2$ & $-0.55\pm0.1$ & \nodata & $8.8\pm0.2$ & $-67.3\pm2.1$ & Y \\ 
2230+114 & 9 & 2006 FEB 12 & 1.3 & $136.0$ & $-0.10\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2230+114 & 11 & 2006 FEB 12 & 1.0 & $124.3$ & $0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2230+114 & 12 & 2006 FEB 12 & 0.1 & $138.9$ & $0.74\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2243$-$123 & 0 & 2006 SEP 06 & 0.0 & $-178.0$ & $0.29\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2243$-$123 & 2 & 2006 SEP 06 & 4.2 & $21.9$ & $-1.00\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2243$-$123 & 3 & 2006 SEP 06 & 2.4 & $0.7$ & $-0.32\pm0.1$ & \nodata & $4.8\pm0.1$ & $15.1\pm2.0$ & Y \\ 
2243$-$123 & 4 & 2006 SEP 06 & 0.7 & $4.9$ & $0.13\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2251+158 & 0 & 2006 MAR 09 & 0.0 & $85.2$ & $1.55\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2251+158 & 1 & 2006 MAR 09 & 8.6 & $-64.9$ & $-0.90\pm0.1$ & \nodata & $16.4\pm1.0$ & $13.2\pm2.4$ & Y \\ 
2251+158 & 2 & 2006 MAR 09 & 6.1 & $-80.1$ & $-0.67\pm0.1$ & \nodata & $2.7\pm0.4$ & $34.2\pm2.9$ & Y \\ 
2251+158 & 3 & 2006 MAR 09 & 2.6 & $-83.4$ & $-0.66\pm0.1$ & \nodata & $3.8\pm0.2$ & $-80.5\pm2.5$ & Y \\ 
2251+158 & 4 & 2006 MAR 09 & 2.3 & $-109.6$ & $-0.60\pm0.1$ & \nodata & $5.3\pm0.2$ & $40.4\pm2.1$ & Y \\ 
2251+158 & 5 & 2006 MAR 09 & 2.0 & $-42.8$ & $-0.24\pm0.1$ & \nodata & $4.3\pm0.1$ & $-25.4\pm2.1$ & Y \\ 
2251+158 & 8 & 2006 MAR 09 & 0.6 & $-87.0$ & $0.81\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2251+158 & 11 & 2006 MAR 09 & 1.1 & $-92.2$ & $0.14\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2251+158 & 0 & 2006 JUN 15 & 0.0 & $143.3$ & $0.42\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2251+158 & 1 & 2006 JUN 15 & 8.6 & $-64.0$ & $-1.15\pm0.1$ & \nodata & $16.4\pm1.0$ & $13.2\pm2.4$ & Y \\ 
2251+158 & 2 & 2006 JUN 15 & 6.1 & $-79.9$ & $-0.87\pm0.1$ & \nodata & $2.7\pm0.4$ & $34.2\pm2.9$ & Y \\ 
2251+158 & 3 & 2006 JUN 15 & 2.6 & $-84.2$ & $-0.92\pm0.1$ & \nodata & $3.8\pm0.2$ & $-80.5\pm2.5$ & Y \\ 
2251+158 & 4 & 2006 JUN 15 & 2.4 & $-109.8$ & $-0.90\pm0.1$ & \nodata & $5.3\pm0.2$ & $40.4\pm2.1$ & Y \\ 
2251+158 & 5 & 2006 JUN 15 & 1.9 & $-41.2$ & $-0.53\pm0.1$ & \nodata & $4.3\pm0.1$ & $-25.4\pm2.1$ & Y \\ 
2251+158 & 8 & 2006 JUN 15 & 0.7 & $-93.0$ & $-0.24\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2251+158 & 11 & 2006 JUN 15 & 1.1 & $-93.7$ & $-0.54\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2254+074 & 0 & 2006 APR 28 & 0.0 & $43.1$ & $0.26\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2254+074 & 2 & 2006 APR 28 & 2.5 & $-117.6$ & $-0.45\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
2254+074 & 3 & 2006 APR 28 & 1.7 & $-127.1$ & $-0.33\pm0.1$ & \nodata & $18.7\pm2.0$ & $36.3\pm3.7$ & Y \\ 
2254+074 & 4 & 2006 APR 28 & 1.3 & $-129.9$ & $-0.21\pm0.1$ & \nodata & $15.3\pm1.4$ & $38.2\pm3.3$ & Y \\ 
2254+074 & 5 & 2006 APR 28 & 0.7 & $-130.6$ & $0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2254+074 & 6 & 2006 APR 28 & 0.2 & $-130.8$ & $0.26\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2320$-$035 & 0 & 2006 APR 05 & 0.0 & $145.7$ & $0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2320$-$035 & 1 & 2006 APR 05 & 4.2 & $-23.2$ & $-1.10\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2320$-$035 & 2 & 2006 APR 05 & 1.4 & $-23.4$ & $-0.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2320$-$035 & 3 & 2006 APR 05 & 0.1 & $-34.5$ & $0.04\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2331+073 & 0 & 2006 JUN 15 & 0.3 & $65.3$ & $-0.15\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2331+073 & 1 & 2006 JUN 15 & 1.3 & $-141.5$ & $-0.57\pm0.1$ & 8.3 & \nodata & \nodata & Y \\ 
2331+073 & 2 & 2006 JUN 15 & 0.3 & $-127.0$ & $-0.38\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2331+073 & 3 & 2006 JUN 15 & 0.1 & $-94.4$ & $-0.31\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2345$-$167 & 0 & 2006 NOV 10 & 0.1 & $-45.6$ & $0.12\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2345$-$167 & 3 & 2006 NOV 10 & 1.6 & $123.1$ & $-0.87\pm0.1$ & 5.3 & \nodata & \nodata & Y \\ 
2345$-$167 & 4 & 2006 NOV 10 & 0.8 & $115.5$ & $-0.39\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2345$-$167 & 5 & 2006 NOV 10 & 0.1 & $133.9$ & $0.00\pm0.1$ & 0.6 & \nodata & \nodata & \nodata \\ 
2351+456 & 0 & 2006 MAY 24 & 0.6 & $73.5$ & $-0.05\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2351+456 & 1 & 2006 MAY 24 & 7.9 & $-79.5$ & $-0.80\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
2351+456 & 2 & 2006 MAY 24 & 3.5 & $-69.6$ & $-1.15\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
2351+456 & 4 & 2006 MAY 24 & 0.6 & $-48.0$ & $-0.43\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2351+456 & 5 & 2006 MAY 24 & 0.1 & $-120.8$ & $-0.34\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2356+196 & 0 & 2006 APR 05 & 0.2 & $63.7$ & $-0.50\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2356+196 & 1 & 2006 APR 05 & 15.8 & $-171.3$ & $-1.19\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
2356+196 & 2 & 2006 APR 05 & 14.0 & $-178.3$ & $-1.45\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
2356+196 & 3 & 2006 APR 05 & 1.6 & $-157.3$ & $-1.21\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2356+196 & 4 & 2006 APR 05 & 1.1 & $-150.4$ & $-0.96\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2356+196 & 5 & 2006 APR 05 & 0.4 & $-128.8$ & $-0.60\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2356+196 & 6 & 2006 APR 05 & 0.0 & $-165.7$ & $-0.51\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2356+196 & 0 & 2006 OCT 06 & 0.2 & $71.2$ & $-0.18\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2356+196 & 1 & 2006 OCT 06 & 15.8 & $-172.0$ & $-1.16\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
2356+196 & 2 & 2006 OCT 06 & 14.1 & $-178.3$ & $-1.23\pm0.2$ & \nodata & \nodata & \nodata & Y \\ 
2356+196 & 3 & 2006 OCT 06 & 1.5 & $-157.3$ & $-1.03\pm0.1$ & \nodata & \nodata & \nodata & Y \\ 
2356+196 & 4 & 2006 OCT 06 & 1.1 & $-149.8$ & $-0.82\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
2356+196 & 5 & 2006 OCT 06 & 0.4 & $-126.4$ & $-0.34\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\
2356+196 & 6 & 2006 OCT 06 & 0.0 & $-80.8$ & $-0.23\pm0.1$ & \nodata & \nodata & \nodata & \nodata \\ 
\enddata
\tablecomments{Columns are as follows: (1) IAU Name (B1950.0); (2) I.D. of the component (0 = core); (3) Epoch; (4) Component distance from the phase center of the I map; (5) Position angle of the component from the phase center; (6) Component spectral index; (7) Component age calculated as the difference between the observing epoch and the ejection epoch from Paper X; (8) Component fractional polarization; (9) Faraday-corrected electic vector position angle of the component; (10) Y if the component is at least one beam size away from the core. This table is published in its entirety in the electronic edition of the Journal; a portion is shown here for guidance regarding its form and content.}

\end{deluxetable}
\end{document}

